Every natural number is a sum of distinct semiprime unit fractions

We prove that every natural number is a finite sum of distinct unit fractions whose denominators are semiprimes (products of two distinct primes). This is the $\omega=2$ integer case of a problem of Erd\H{o}s and Graham, stated only as a conjecture by Butler, Erd\H{o}s and Graham (Integers 15 (2015), A51), who proved the $\omega=3$ analogue. Counterintuitively the problem hardens as $\omega$ decreases -- the induction's feed thins -- so $\omega=2$ is the hard case; our proof adapts the Butler-Erd\H{o}s-Graham induction to this thin-feed regime, where the entire content of the induction step reduces to an explicit onset inequality $Y_0(N)\le\min\{\beta(N),\beta'(N)\}$, proved for all $N\ge10$ by Olson's addition theorem and elementary Chebyshev bounds above a finite, machine-checked base range. The same engine extends to the rationals: for every squarefree $b$, every $a/b$ above an explicit threshold $\min\{B_{N_b}/6,\,1/5\}$ is $\omega=2$ representable, unconditionally. As an application we give the first complete proof of the rational $\omega=3$ statement -- every $a/b$ with squarefree $b$ is a sum of distinct sphenic unit fractions -- that Butler, Erd\H{o}s and Graham conjectured but left unpublished; a descent settles every $\omega\ge3$. What remains open is the $\omega=2$ regime below this threshold, which we reduce to a single explicit conjecture -- that the gap-free floor of a semiprime subset-sum set tends to zero. This work is a human-AI collaboration: AI tools (notably Anthropic's Claude, used through Claude Code) contributed substantially to the Lean formalisation, the experiments, and the writing; correspondingly, every result is machine-checked in Lean 4 / Mathlib (no sorry; two cited classical axioms, plus the native_decide compiler-trust base for the finite computations), so its correctness is independent of the tools used.

==> anc/blocks.py <==
"""Reproduce the subset-sum (value-side) computations by packed bitsets (exact).

A Python int is used as a bitset: bit k of R is set iff some subset of the atoms
sums to k.  Starting from R=1 (empty subset -> 0), each atom a updates
R |= R << a.  This is the elementary reachability of the paper's base case and the
gap-free floor; it is the only genuinely heavy computation, and only at N=10
(~771 MB).  Smaller N validate the method cheaply.

Reproduces:
  * sigma^2(N) = sum of D_2(N) atoms, B_N = sigma^2(N)/P_N;
  * the central block [ceil(sigma^2/6), floor(5 sigma^2/6)] is gap-free in L^2(N);
  * the gap-free floor gamma_N (how far below the block L^2 stays gap-free);
  * the deletion floor gamma_ex(M,r) (one ruler prime r deleted; omega=3 base);
  * the residual rational sliver: the (a,b) pairs of Theorem above, Step 4(b);
  * the symmetric-function constants B_N, B_3(N), B_Pi(M,r) (`blocks.py omega3`).
"""
from fractions import Fraction
from math import gcd


def first_primes(k):
    """The first k primes p_1..p_k (exact, trial division; ample for these ranges)."""
    ps, c = [], 2
    while len(ps) < k:
        if all(c % p for p in ps if p * p <= c):
            ps.append(c)
        c += 1
    return ps


def primorial(k):
    """P_k = p_1 * ... * p_k (exact)."""
    out = 1
    for p in first_primes(k):
        out *= p
    return out


def d2_atoms(N, exclude=()):
    """D_2 atoms { P/(p_i p_j) } over the first N primes with the 1-based indices in
    `exclude` deleted (P = product of the kept primes).  exclude=() gives D_2(N);
    a single deletion gives the omega=3 base cover Pi(M,r) of gamma_ex(M,r)."""
    ps = [p for i, p in enumerate(first_primes(N)) if (i + 1) not in exclude]
    P = 1
    for p in ps:
        P *= p
    return [P // (ps[i] * ps[j]) for i in range(len(ps)) for j in range(i + 1, len(ps))]


def reach_bitset(atoms):
    """R with bit k set iff some subset of `atoms` sums to k."""
    R = 1
    for a in atoms:
        R |= R << a
    return R


def gapfree_floor(N, exclude=()):
    """Return (sigma2, B, gamma) for the cover over the first N primes with indices
    in `exclude` deleted; gamma is the normalized gap-free floor (per the paper's
    definition): the smallest c with [c, sigma2-c] subset L^2(N), divided by P
    (P = product of kept primes).  With h = max{ m < sigma2/2 : m not reachable },
    that floor is c = h + 1 -- everything in [h+1, sigma2/2] is reachable and
    complement symmetry extends it upward.
    exclude=() gives gamma_N; a single deletion gives gamma_ex(N,r)."""
    atoms = d2_atoms(N, exclude)
    sigma2 = sum(atoms)
    P = 1  # product of the kept primes (normalization)
    for i, p in enumerate(first_primes(N)):
        if (i + 1) not in exclude:
            P *= p
    R = reach_bitset(atoms)
    half = sigma2 // 2
    # largest missing m in [0, half]: complement masked to [0,half], top set bit.
    mask = (1 << (half + 1)) - 1
    missing = (~R) & mask
    hole = missing.bit_length() - 1  # largest unreachable m below the midpoint; -1 if none
    gamma = Fraction(hole + 1, P)    # gap-free floor = largest hole + 1 (= cwidBase in the Lean companion)
    return sigma2, Fraction(sigma2, P), gamma


def central_block_gapfree(N):
    """True iff every integer in [ceil(sigma2/6), floor(5 sigma2/6)] is reachable."""
    atoms = d2_atoms(N)
    sigma2 = sum(atoms)
    R = reach_bitset(atoms)
    lo = -(-sigma2 // 6)         # ceil(sigma2/6)
    hi = (5 * sigma2) // 6        # floor(5 sigma2/6)
    # mask of [lo, hi]; block is gap-free iff R has all those bits set
    width = hi - lo + 1
    mask = ((1 << width) - 1) << lo
    return (R & mask) == mask, lo, hi


def Bsum(N):
    """B_N = sum_{i<j<=N} 1/(p_i p_j) = e_2(1/p_1..1/p_N) (exact Fraction)."""
    ps = first_primes(N)
    return sum(Fraction(1, ps[i] * ps[j]) for i in range(N) for j in range(i + 1, N))


def B3sum(N):
    """B_3(N) = e_3(1/p_1..1/p_N) = sum_{i<j<k<=N} 1/(p_i p_j p_k) (omega=3 block)."""
    ps = first_primes(N)
    return sum(Fraction(1, ps[i] * ps[j] * ps[k])
               for i in range(N) for j in range(i + 1, N) for k in range(j + 1, N))


def BPi(M, drop):
    """B_Pi(M,r) = e_2 over the first M primes with the prime r deleted -- the total of
    the omega=3 lift cover Pi(M,r) (used in the regime-II reach)."""
    ps = [p for p in first_primes(M) if p != drop]
    return sum(Fraction(1, ps[i] * ps[j]) for i in range(len(ps)) for j in range(i + 1, len(ps)))


def index_of_largest_prime(b):
    """N_b = index of the largest prime factor of squarefree b (b | 30030 here)."""
    ps = first_primes(6)  # 2,3,5,7,11,13
    return max((i + 1 for i, p in enumerate(ps) if b % p == 0), default=0)


def sliver_pairs():
    """The residual region of Theorem-above Step 4(b): squarefree b | 30030 with
    N_b<=6 and coprime a with  B_{N_b}/6 <= a/b < gamma_10 = 0.11439.  Returns the
    list of (a,b) candidate pairs (the exhaustive search; the paper finds 47, each
    then shown representable by aP_N/b in L^2(N) for some N in [N_b,10])."""
    GAMMA10 = Fraction(740082854, primorial(10))  # = 0.11439... (from gapfree_floor(10))
    div30030 = [b for b in range(2, 30031) if 30030 % b == 0]  # squarefree divisors
    out = []
    for b in div30030:
        Nb = index_of_largest_prime(b)
        lo = Bsum(Nb) / 6
        for a in range(1, b):  # a/b < 1 suffices (region is well below 1)
            ab = Fraction(a, b)
            if lo <= ab < GAMMA10 and gcd(a, b) == 1:
                out.append((a, b))
    return out


if __name__ == "__main__":
    import sys
    arg = sys.argv[1] if len(sys.argv) > 1 else "9"
    if arg == "sliver":
        pairs = sliver_pairs()
        print(f"== residual sliver (Thm above, Step 4b): {len(pairs)} pairs ==")
        print("  (paper: exactly 47 coprime pairs, all representable in some L^2(N))")
        print("  first few:", pairs[:8])
        raise SystemExit
    if arg == "omega3":  # symmetric-function constants for the omega=3 sections
        print(f"B_3(8)/6 = {float(B3sum(8))/6:.5f}   (paper 0.04174)")
        print(f"B_Pi(10, drop 11) = {float(BPi(10,11)):.3f}   (paper 0.822)")
        print(f"B_Pi(10, drop 13) = {float(BPi(10,13)):.3f}   (paper 0.841)")
        print("  (gamma_ex deletion floors: run `blocks.py ex 10 5`, `ex 11 8`, etc.)")
        raise SystemExit
    if arg.startswith("ex"):  # `blocks.py ex N r` -> gamma_ex(N, r-th prime deleted)
        N, r = int(sys.argv[2]), int(sys.argv[3])
        sigma2, B, gamma = gapfree_floor(N, exclude=(r,))
        pr = first_primes(N)[r - 1]
        print(f"gamma_ex({N}, p_{r}={pr}) = {float(gamma):.5f}  "
              f"(deletion floor; paper gamma_ex(11,19)=0.11602)")
        raise SystemExit
    Nmax = int(arg)
    print(f"== subset-sum blocks, N=5..{Nmax} (N=10 is the paper base case) ==")
    for N in range(5, Nmax + 1):
        ok, lo, hi = central_block_gapfree(N)
        sigma2, B, gamma = gapfree_floor(N)
        print(f"  N={N:2d}  B_N={float(B):.5f}  gamma_N={float(gamma):.5f}  "
              f"central block [{lo},{hi}] gap-free: {ok}")
    print("\n(Paper: gamma_9=0.1374; base case gamma_10=0.1144, central block")
    print(" gap-free at N=10 with 0 integers missing.)")


==> anc/lean/Check.lean <==
import Erdos306

open Erdos306

-- finite leaves: should rest only on native-decide kernel axioms
#print axioms P10_eq
#print axioms block10
#print axioms feed_complete_4_to_13
#print axioms seams_10_to_13
#print axioms beg_one_seventh

-- the proved core
#print axioms Erdos306.Analytic.overlap
#print axioms Erdos306.Analytic.B_lt_succ
#print axioms Erdos306.Bbound
#print axioms Erdos306.Bprime
#print axioms Erdos306.reduction_star
#print axioms Erdos306.y0_10_eq
#print axioms Erdos306.Y0_le_strips_10_13
#print axioms Erdos306.Analytic.B_unbounded
#print axioms Erdos306.covering
#print axioms Erdos306.Block.central_block_step
#print axioms Erdos306.Block.central_block_int
#print axioms Erdos306.main
#print axioms lift
#print axioms rational_omega3
#print axioms rational_omega_ge3

-- the floor engines, now PROVED (§5 ruler and §6 deleted ruler)
#print axioms Erdos306.Block.floor_step
#print axioms Erdos306.Block.floor_band
#print axioms Erdos306.floor_select
#print axioms Erdos306.omega2_rational_floor
#print axioms Erdos306.FloorGen.floor_bandG
#print axioms Erdos306.FloorGen.BG_unbounded
#print axioms Erdos306.floor_band_q
#print axioms Erdos306.Bq_unbounded
#print axioms Erdos306.reach_to_sumQ
#print axioms Erdos306.transport
#print axioms Erdos306.floor_select_q
#print axioms Erdos306.omega2_floor_avoiding

-- Chebyshev `cheby`, now PROVED from central binomials (no custom axioms)
#print axioms Erdos306.Cheby.chebyshev_core
#print axioms Erdos306.Cheby.cheby
#print axioms Erdos306.Block.cheby

-- the ω=2 headline (rests on named paper axioms)
#print axioms main
#print axioms half_representable
#print axioms Erdos306.omega2_rational
#print axioms Erdos306.omega2_avoiding


==> anc/lean/Erdos306.lean <==
/-
  Erdős #306 — Lean 4 / Mathlib companion
  =======================================

  Companion formalisation for the paper

    "Every natural number is a sum of distinct semiprime unit fractions"
    (Erdős problem #306, the integer ω=2 and rational ω≥3 cases)
    (Shisheng Li, 2026).

  Layout
  ------
    Erdos306.Defs      concrete, computable definitions (primorial, atoms, …)
    Erdos306.Finite    the finite leaves, machine-checked by `native_decide`
    Erdos306.Repr      the ω=k representability predicate and the **lift** (proved)
    Erdos306.Skeleton  the ω=2 architecture: central block + covering + reduction
                       ⇒ integer Theorem "main"; rational §5 threshold theorems
    Erdos306.Omega3    the ω≥3 tower: rational Theorem "omega3" and Corollary
                       "omegak", **proved** from the ω=2 avoiding theorem plus the lift

  What is proved vs. assumed (0 `sorry`; see `Check.lean` for `#print axioms`)
  ---------------------------------------------------------------------------
    • PROVED in-kernel: `reduction_star` (★); the whole central-block induction
      (`Block.Reach2_succ`, `central_block_step`, `central_block_int`);
      `covering` (incl. `B_N→∞` via Mertens); `Bbound`/`Bprime`; the full
      `key_seam` (incl. Bertrand via `Nat.bertrand`); `lift`; and the entire
      ω≥3 tower (`rational_omega3`, `rational_omega_ge3`).
    • native_decide leaves (kernel-checked via `ofReduceBool`/`trustCompiler`):
      the L²(10) gap-free floor (masked-bitset subset-sum), the §5 floor onset DP,
      base constants at N₀=10, central-block endpoints, feed completeness 10≤N≤13.
    • EXACTLY 2 named AXIOMS, both cited classical theorems (NO computational /
      program-output axiom): `olson` (Olson's addition theorem [Olson1968]) and
      `rs_lower` (a Rosser-type prime bound, `k·log₂k ≤ 2·p_k`).  Everything else
      that earlier drafts assumed — `Block.central_block_base`, `Block.feed_onset_bot/top`,
      `omega2_rational`, `omega2_avoiding`, and `beg3` (BEG15's Lemma 1) — is now a
      THEOREM; see `Results.lean` / `Check.lean` for `#print axioms erdos306`.
-/
import Erdos306.Defs
import Erdos306.Finite
import Erdos306.Repr
import Erdos306.Analytic
import Erdos306.Step
import Erdos306.Onset
import Erdos306.Reduction
import Erdos306.Diverge
import Erdos306.Chebyshev
import Erdos306.Block
import Erdos306.Seam
import Erdos306.Seed
import Erdos306.Induction
import Erdos306.Skeleton
import Erdos306.Floor
import Erdos306.RationalFloor
import Erdos306.FloorGeneric
import Erdos306.AnalyticGeneric
import Erdos306.DeletedRuler
import Erdos306.RationalFloorAvoiding
import Erdos306.Bridge
import Erdos306.Omega3
import Erdos306.Open


==> anc/lean/Erdos306/Analytic.lean <==
/-
  Erdős #306 — analytic infrastructure over the real primes
  =========================================================

  Concrete `A_N = Σ_{i<N} 1/p_i` and `B_N = Σ_{i<j<N} 1/(p_i p_j)` over the
  actual primes `p_i = nth Nat.Prime i` (0-indexed: `p₀ = 2`).  We prove, fully
  in-kernel:

    • `B_succ`        — the increment `B_{N+1} = B_N + A_N/p_N`;
    • `B_strictMonoOn`— `B_N` is strictly increasing (Prop "overlap", first half);
    • `overlap`       — `B_{N+1} ≤ 5 B_N` for `N ≥ 10` (Prop "overlap", second half),

  the elementary covering input of §3.  The only finite ingredient is
  `B₁₀ > 1/4`, evaluated from the explicit first ten primes (each obtained from
  `Nat.nth_count`, whose `count` is kernel-computable).
-/
import Mathlib

namespace Erdos306.Analytic

open scoped BigOperators
open Nat

/-- `p i = (i+1)-th prime`, 0-indexed: `p 0 = 2`, `p 1 = 3`, … -/
noncomputable def p (i : ℕ) : ℕ := Nat.nth Nat.Prime i

theorem p_prime (i : ℕ) : Nat.Prime (p i) := Nat.prime_nth_prime i

theorem p_ge (i : ℕ) : i + 2 ≤ p i := Nat.add_two_le_nth_prime i

theorem p_two_le (i : ℕ) : 2 ≤ p i := (p_prime i).two_le

theorem p_posQ (i : ℕ) : (0 : ℚ) < (p i : ℚ) := by
  exact_mod_cast (p_prime i).pos

/-- `A_N = Σ_{i<N} 1/p_i`. -/
noncomputable def A (N : ℕ) : ℚ := ∑ i ∈ Finset.range N, (1 : ℚ) / (p i : ℚ)

/-- `B_N = Σ_{i<N} Σ_{j<i} 1/(p_i p_j) = Σ_{j<i<N} 1/(p_i p_j)`. -/
noncomputable def B (N : ℕ) : ℚ :=
  ∑ i ∈ Finset.range N, ∑ j ∈ Finset.range i, (1 : ℚ) / ((p i : ℚ) * (p j : ℚ))

theorem A_nonneg (N : ℕ) : 0 ≤ A N := by
  apply Finset.sum_nonneg; intro i _; positivity

theorem A_pos {N : ℕ} (hN : 1 ≤ N) : 0 < A N := by
  apply Finset.sum_pos
  · intro i _; exact div_pos one_pos (p_posQ i)
  · exact ⟨0, Finset.mem_range.2 hN⟩

theorem B_nonneg (N : ℕ) : 0 ≤ B N := by
  apply Finset.sum_nonneg; intro i _; apply Finset.sum_nonneg; intro j _; positivity

/-- **Increment identity** (Prop "overlap"): `B_{N+1} = B_N + A_N / p_N`. -/
theorem B_succ (N : ℕ) : B (N + 1) = B N + A N / (p N : ℚ) := by
  unfold B
  rw [Finset.sum_range_succ]
  congr 1
  unfold A
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl
  intro j _
  rw [div_div, mul_comm]

/-- `B_N` is monotone (weakly increasing). -/
theorem B_mono : Monotone B := by
  apply monotone_nat_of_le_succ
  intro N
  rw [B_succ]
  have : 0 ≤ A N / (p N : ℚ) := by
    apply div_nonneg (A_nonneg N) (le_of_lt (p_posQ N))
  linarith

/-- `B_N` is strictly increasing from `N ≥ 1` onward. -/
theorem B_lt_succ {N : ℕ} (hN : 1 ≤ N) : B N < B (N + 1) := by
  rw [B_succ]
  have : 0 < A N / (p N : ℚ) := div_pos (A_pos hN) (p_posQ N)
  linarith

/-- `A_N ≤ N/2`, since every `1/p_i ≤ 1/2`. -/
theorem A_le (N : ℕ) : A N ≤ (N : ℚ) / 2 := by
  unfold A
  have : ∀ i ∈ Finset.range N, (1 : ℚ) / (p i : ℚ) ≤ 1 / 2 := by
    intro i _
    apply div_le_div_of_nonneg_left (by norm_num) (by norm_num)
    exact_mod_cast p_two_le i
  calc ∑ i ∈ Finset.range N, (1 : ℚ) / (p i : ℚ)
      ≤ ∑ _i ∈ Finset.range N, (1 : ℚ) / 2 := Finset.sum_le_sum this
    _ = (N : ℚ) / 2 := by rw [Finset.sum_const, Finset.card_range]; ring

/-- `A_{N+1} = A_N + 1/p_N`. -/
theorem A_succ (N : ℕ) : A (N + 1) = A N + 1 / (p N : ℚ) := by
  unfold A; rw [Finset.sum_range_succ]

/-- `A_N` is monotone (weakly increasing). -/
theorem A_mono : Monotone A := by
  apply monotone_nat_of_le_succ
  intro N; rw [A_succ]
  have : 0 ≤ 1 / (p N : ℚ) := by positivity
  linarith

/-! ### The numeric base `B₁₀ > 1/4` from the explicit first ten primes -/

private theorem nth_prime_eq (n v : ℕ) (hv : Nat.Prime v) (h : Nat.count Nat.Prime v = n) :
    p n = v := by
  unfold p; rw [← h]; exact Nat.nth_count hv

theorem p_values :
    p 0 = 2 ∧ p 1 = 3 ∧ p 2 = 5 ∧ p 3 = 7 ∧ p 4 = 11 ∧
    p 5 = 13 ∧ p 6 = 17 ∧ p 7 = 19 ∧ p 8 = 23 ∧ p 9 = 29 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩ <;>
    exact nth_prime_eq _ _ (by norm_num) (by native_decide)

theorem B10_gt : (1 : ℚ) / 4 < B 10 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := p_values
  unfold B
  simp only [Finset.sum_range_succ, Finset.sum_range_zero,
    h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num

/-- `B_N > 1/4` for every `N ≥ 10`. -/
theorem B_gt_quarter {N : ℕ} (hN : 10 ≤ N) : (1 : ℚ) / 4 < B N :=
  lt_of_lt_of_le B10_gt (B_mono hN)

/-- The next seven primes after the first ten: `p₁₀ = 31, …, p₁₆ = 59`. -/
theorem p_values_ext :
    p 10 = 31 ∧ p 11 = 37 ∧ p 12 = 41 ∧ p 13 = 43 ∧
    p 14 = 47 ∧ p 15 = 53 ∧ p 16 = 59 := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_⟩ <;>
    exact nth_prime_eq _ _ (by norm_num) (by native_decide)

/-- `B₁₇ ≥ 6/5`, evaluated from the explicit first seventeen primes. -/
theorem B17_ge : (6 : ℚ) / 5 ≤ B 17 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := p_values
  obtain ⟨h10, h11, h12, h13, h14, h15, h16⟩ := p_values_ext
  unfold B
  simp only [Finset.sum_range_succ, Finset.sum_range_zero,
    h0, h1, h2, h3, h4, h5, h6, h7, h8, h9, h10, h11, h12, h13, h14, h15, h16]
  norm_num

/-- `B_N ≥ 6/5` for every `N ≥ 17` (from `B₁₇ ≥ 6/5` and monotonicity). -/
theorem B_ge_six_fifths {N : ℕ} (hN : 17 ≤ N) : (6 : ℚ) / 5 ≤ B N :=
  le_trans B17_ge (B_mono hN)

/-- `A₁₇ ≥ 8/5`, from the explicit first seventeen primes. -/
theorem A17_ge : (8 : ℚ) / 5 ≤ A 17 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := p_values
  obtain ⟨h10, h11, h12, h13, h14, h15, h16⟩ := p_values_ext
  unfold A
  simp only [Finset.sum_range_succ, Finset.sum_range_zero,
    h0, h1, h2, h3, h4, h5, h6, h7, h8, h9, h10, h11, h12, h13, h14, h15, h16]
  norm_num

/-- `A_N ≥ 8/5` for every `N ≥ 17` (from `A₁₇ ≥ 8/5` and monotonicity). -/
theorem A_ge_eight_fifths {N : ℕ} (hN : 17 ≤ N) : (8 : ℚ) / 5 ≤ A N :=
  le_trans A17_ge (A_mono hN)

/-- **Proposition "overlap"**: for every `N ≥ 10`, `B_{N+1} ≤ 5 B_N`
    (equivalently `B_{N+1} - B_N ≤ 4 B_N`).  Together with `B_N → ∞` this is the
    interval-covering input of §3. -/
theorem overlap {N : ℕ} (hN : 10 ≤ N) : B (N + 1) ≤ 5 * B N := by
  rw [B_succ]
  -- A_N / p_N < 1/2  and  4 B_N > 1, so  A_N/p_N ≤ 4 B_N
  have hpN : (0 : ℚ) < (p N : ℚ) := p_posQ N
  have hNb : (N : ℚ) + 2 ≤ (p N : ℚ) := by exact_mod_cast p_ge N
  have hincr : A N / (p N : ℚ) < 1 / 2 := by
    rw [div_lt_iff₀ hpN]
    nlinarith [A_le N, hNb]
  have hBN : (1 : ℚ) / 4 < B N := B_gt_quarter hN
  nlinarith [hBN, hincr]

end Erdos306.Analytic


==> anc/lean/Erdos306/AnalyticGeneric.lean <==
/-
  Erdős #306 — the analytic layer, generic in the ruler `pp : ℕ → ℕ`
  ==================================================================

  `B_N → ∞` (the unbounded-half of the covering) over an abstract ruler.  Given
  only that the reciprocals `1/pp_i` are **not summable** (and `pp_i > 0`), we
  prove `B^{pp}_N` is unbounded, via the `pp_0`-column lower bound
  `B^{pp}_N ≥ (A^{pp}_N − 1/pp_0)/pp_0`.  We also prove `σ²(N) = P_N · B^{pp}_N`.

  Instantiated by `pp := p` (recovering `Diverge`) and by the deleted ruler.
-/
import Erdos306.FloorGeneric

namespace Erdos306.FloorGen

open scoped BigOperators
open Filter

variable (pp : ℕ → ℕ)

/-- `A^{pp}_N = Σ_{i<N} 1/pp_i`. -/
noncomputable def AG (N : ℕ) : ℚ := ∑ i ∈ Finset.range N, (1 : ℚ) / (pp i)

/-- `B^{pp}_N = Σ_{i<j<N} 1/(pp_i pp_j)`. -/
noncomputable def BG (N : ℕ) : ℚ :=
  ∑ ij ∈ pairsBelowG N, (1 : ℚ) / ((pp ij.1 : ℚ) * (pp ij.2 : ℚ))

/-- `σ²(N) = P_N · B^{pp}_N`. -/
theorem sig2_eqG (hpp : ∀ k, 0 < pp k) (N : ℕ) :
    (sig2G pp N : ℚ) = (PG pp N : ℚ) * BG pp N := by
  unfold sig2G BG
  rw [Finset.mul_sum]
  push_cast
  apply Finset.sum_congr rfl
  intro ij hij
  simp only [pairsBelowG, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hij
  have hmul : atomG pp N ij.1 ij.2 * (pp ij.1 * pp ij.2) = PG pp N :=
    atom_mulG pp hij.2 hij.1.2
  have hcast : (atomG pp N ij.1 ij.2 : ℚ) * ((pp ij.1 : ℚ) * (pp ij.2)) = (PG pp N : ℚ) := by
    exact_mod_cast hmul
  have hpij : (0 : ℚ) < (pp ij.1 : ℚ) * (pp ij.2) := by
    have := hpp ij.1; have := hpp ij.2
    have h1 : (0:ℚ) < (pp ij.1:ℚ) := by exact_mod_cast hpp ij.1
    have h2 : (0:ℚ) < (pp ij.2:ℚ) := by exact_mod_cast hpp ij.2
    positivity
  rw [mul_one_div, eq_div_iff (ne_of_gt hpij)]
  exact hcast

/-- `B^{pp}_N` is monotone in `N`. -/
theorem BG_mono (hpp : ∀ k, 0 < pp k) : Monotone (BG pp) := by
  apply monotone_nat_of_le_succ
  intro N
  unfold BG
  apply Finset.sum_le_sum_of_subset_of_nonneg
  · intro ij hij
    simp only [pairsBelowG, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hij ⊢
    exact ⟨⟨hij.1.1.trans (Nat.lt_succ_self N), hij.1.2.trans (Nat.lt_succ_self N)⟩, hij.2⟩
  · intro ij _ _
    have h1 : (0 : ℚ) < (pp ij.1 : ℚ) := by exact_mod_cast hpp ij.1
    have h2 : (0 : ℚ) < (pp ij.2 : ℚ) := by exact_mod_cast hpp ij.2
    positivity

/-- The real partial sums of `1/pp_i` tend to `+∞` when `1/pp` is not summable. -/
theorem AG_real_tendsto (hns : ¬ Summable (fun i : ℕ => (1 : ℝ) / (pp i))) :
    Tendsto (fun N => ∑ i ∈ Finset.range N, (1 : ℝ) / (pp i)) atTop atTop := by
  refine (not_summable_iff_tendsto_nat_atTop_of_nonneg ?_).mp hns
  intro i; positivity

/-- `A^{pp}_N` is unbounded. -/
theorem AG_unbounded (hns : ¬ Summable (fun i : ℕ => (1 : ℝ) / (pp i))) (C : ℚ) :
    ∃ N, C ≤ AG pp N := by
  obtain ⟨N, hN⟩ := ((AG_real_tendsto pp hns).eventually_ge_atTop (C : ℝ)).exists
  refine ⟨N, ?_⟩
  have hcast : ((AG pp N : ℚ) : ℝ) = ∑ i ∈ Finset.range N, (1 : ℝ) / (pp i) := by
    unfold AG; push_cast; ring
  have : (C : ℝ) ≤ ((AG pp N : ℚ) : ℝ) := by rw [hcast]; exact hN
  exact_mod_cast this

/-- The `pp_0`-column lower bound `B^{pp}_N ≥ (A^{pp}_N − 1/pp_0)/pp_0`. -/
theorem BG_col (hpp : ∀ k, 0 < pp k) (N : ℕ) :
    (AG pp N - 1 / (pp 0)) / (pp 0) ≤ BG pp N := by
  have hp0 : (0 : ℚ) < (pp 0 : ℚ) := by exact_mod_cast hpp 0
  rcases Nat.eq_zero_or_pos N with hN0 | hN0
  · -- N = 0: LHS ≤ 0 = BG
    subst hN0
    have hAG0 : AG pp 0 = 0 := by simp [AG]
    have hBG0 : BG pp 0 = 0 := by simp [BG, pairsBelowG]
    rw [hAG0, hBG0]
    have hnum : (0 : ℚ) - 1 / (pp 0) ≤ 0 := by
      have : (0 : ℚ) < 1 / (pp 0) := by positivity
      linarith
    rw [div_le_iff₀ hp0, zero_mul]; exact hnum
  · -- N ≥ 1: the column of pairs (0, i), 0 < i < N
    set col : Finset ℕ := (Finset.range N).filter (fun i => 0 < i) with hcoldef
    have hsub : col.image (fun i => ((0 : ℕ), i)) ⊆ pairsBelowG N := by
      intro x hx
      obtain ⟨i, hi, rfl⟩ := Finset.mem_image.1 hx
      simp only [hcoldef, Finset.mem_filter, Finset.mem_range] at hi
      simp only [pairsBelowG, Finset.mem_filter, Finset.mem_product, Finset.mem_range]
      exact ⟨⟨by omega, hi.1⟩, hi.2⟩
    have hinj : Set.InjOn (fun i => ((0 : ℕ), i)) (col : Set ℕ) := by
      intro a _ b _ h; simpa using congrArg Prod.snd h
    have hcolle : (∑ i ∈ col, (1 : ℚ) / ((pp 0 : ℚ) * (pp i))) ≤ BG pp N := by
      have h1 : (∑ ij ∈ col.image (fun i => ((0 : ℕ), i)),
          (1 : ℚ) / ((pp ij.1 : ℚ) * (pp ij.2)))
          = ∑ i ∈ col, (1 : ℚ) / ((pp 0 : ℚ) * (pp i)) :=
        Finset.sum_image (fun a ha b hb => hinj ha hb)
      rw [← h1]
      apply Finset.sum_le_sum_of_subset_of_nonneg hsub
      intro ij _ _
      have h1 : (0:ℚ) < (pp ij.1:ℚ) := by exact_mod_cast hpp ij.1
      have h2 : (0:ℚ) < (pp ij.2:ℚ) := by exact_mod_cast hpp ij.2
      positivity
    have hAsplit : AG pp N = 1 / (pp 0) + ∑ i ∈ col, (1 : ℚ) / (pp i) := by
      unfold AG
      rw [hcoldef, ← Finset.sum_filter_add_sum_filter_not (Finset.range N) (fun i => 0 < i)]
      have hz : (Finset.range N).filter (fun i => ¬ 0 < i) = {0} := by
        ext i; simp only [Finset.mem_filter, Finset.mem_range, Finset.mem_singleton]; omega
      rw [hz, Finset.sum_singleton]; ring
    have hfactor : (∑ i ∈ col, (1 : ℚ) / ((pp 0 : ℚ) * (pp i)))
        = (1 / (pp 0)) * ∑ i ∈ col, (1 : ℚ) / (pp i) := by
      rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro i _
      rw [one_div_mul_one_div]
    have hcolsum : (∑ i ∈ col, (1 : ℚ) / ((pp 0 : ℚ) * (pp i)))
        = (AG pp N - 1 / (pp 0)) / (pp 0) := by
      rw [hfactor, hAsplit]; field_simp; ring
    rw [← hcolsum]; exact hcolle

/-- `B^{pp}_N` is unbounded. -/
theorem BG_unbounded (hpp : ∀ k, 0 < pp k)
    (hns : ¬ Summable (fun i : ℕ => (1 : ℝ) / (pp i))) (C : ℚ) :
    ∃ N, C ≤ BG pp N := by
  have hp0 : (0 : ℚ) < (pp 0 : ℚ) := by exact_mod_cast hpp 0
  have hp0' : (1 : ℚ) ≤ (pp 0 : ℚ) := by exact_mod_cast (hpp 0)
  obtain ⟨N, hN⟩ := AG_unbounded pp hns (C * (pp 0) + 1)
  refine ⟨N, ?_⟩
  have hcol := BG_col pp hpp N
  have h1div : (1 : ℚ) / (pp 0) ≤ 1 := by
    rw [div_le_one hp0]; exact hp0'
  have : C ≤ (AG pp N - 1 / (pp 0)) / (pp 0) := by
    rw [le_div_iff₀ hp0]; nlinarith [hN, h1div, hp0]
  linarith [hcol, this]

end Erdos306.FloorGen


==> anc/lean/Erdos306/Block.lean <==
/-
  Erdős #306 — the central-block induction (§3–4), foundations
  ============================================================

  The integer subset-sum layer the induction lives on.  `atom N i j = Pₙ/(pᵢpⱼ)`
  (as the product of the *other* primes), `Reach2 N t` says `t` is a subset sum of
  the semiprime atoms `D₂(N)`.  We prove the two structural facts the induction
  step is built on:

    • `atom_succ`   — `atom (N+1) i j = p_N · atom N i j`  (i,j < N): the scaling
                      half of the splitting recursion (R)/(S);
    • `Reach2_succ` — the constructive recursion `L²(N+1) ⊇ L¹(N) + p_N·L²(N)`:
                      combining a feed subset and a scaled level-`N` subset gives a
                      level-`(N+1)` subset.

  plus the rational bridge `atom_mul` (`atom N i j · pᵢpⱼ = Pₙ`) used to turn an
  integer reachability into the `Σ 1/(pᵢpⱼ)` form that `reduction_star` consumes.
-/
import Erdos306.Reduction
import Erdos306.Step

namespace Erdos306.Block

open Erdos306 Erdos306.Analytic
open scoped BigOperators

/-- `atom N i j = Pₙ/(pᵢpⱼ)`, realised as the product of the other primes. -/
noncomputable def atom (N i j : ℕ) : ℕ := ∏ k ∈ Finset.range N \ {i, j}, p k

/-- The feed atom `P_N/p_i = atom (N+1) i N`. -/
noncomputable def atom1 (N i : ℕ) : ℕ := atom (N + 1) i N

/-- `Pₙ = ∏_{k<N} p_k`. -/
noncomputable def P (N : ℕ) : ℕ := ∏ k ∈ Finset.range N, p k

/-- The pairs `i<j<N`. -/
noncomputable def pairsBelow (N : ℕ) : Finset (ℕ × ℕ) :=
  (Finset.range N ×ˢ Finset.range N).filter (fun ij => ij.1 < ij.2)

/-- `σ¹(N) = Σ_{i<N} P_N/p_i`. -/
noncomputable def sig1 (N : ℕ) : ℕ := ∑ i ∈ Finset.range N, atom1 N i
/-- `σ²(N) = Σ_{i<j<N} atom`. -/
noncomputable def sig2 (N : ℕ) : ℕ := ∑ ij ∈ pairsBelow N, atom N ij.1 ij.2
/-- `a_N = ⌈σ²(N)/6⌉`. -/
noncomputable def lo (N : ℕ) : ℕ := ceil6 (sig2 N)
/-- `b_N = ⌊5σ²(N)/6⌋`. -/
noncomputable def hi (N : ℕ) : ℕ := flr6 (sig2 N)

/-- A feed sum: a subset sum of `D₁(N) = {P_N/p_i}`. -/
def FeedSum (N u : ℕ) : Prop :=
  ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ u = ∑ i ∈ T, atom1 N i

/-- `t` is a subset sum of the semiprime atoms `D₂(N)` (a set of ordered pairs
    `i<j<N` summing, via `atom`, to `t`). -/
def Reach2 (N t : ℕ) : Prop :=
  ∃ S : Finset (ℕ × ℕ), (∀ ij ∈ S, ij.1 < ij.2 ∧ ij.2 < N) ∧
    t = ∑ ij ∈ S, atom N ij.1 ij.2

/-- The gap-free floor of `L²(10)`: the largest unreachable `m < σ²(10)/2` is `740082853`,
    so `[740082854, σ²(10)−740082854] ⊆ L²(10)` (`blocks.py gapfree_floor 10`, the only heavy
    ~771 MB bitset).  Anchors the §5 floor recurrence (`cwid`) and the base bands. -/
def cwidBase : ℕ := 740082854

/-- The scaling identity: deleting the same two primes one level up multiplies the
    atom by the new prime `p_N`. -/
theorem atom_succ {N i j : ℕ} (hi : i < N) (hj : j < N) :
    atom (N + 1) i j = p N * atom N i j := by
  unfold atom
  have hN : N ∉ ({i, j} : Finset ℕ) := by
    simp only [Finset.mem_insert, Finset.mem_singleton]; omega
  have hset : Finset.range (N + 1) \ {i, j} = insert N (Finset.range N \ {i, j}) := by
    rw [Finset.range_add_one, Finset.insert_sdiff_of_notMem _ hN]
  rw [hset, Finset.prod_insert (by simp)]

/-- The factorisation bridge: `atom N i j · (pᵢ pⱼ) = Pₙ`. -/
theorem atom_mul {N i j : ℕ} (hij : i < j) (hj : j < N) :
    atom N i j * (p i * p j) = P N := by
  unfold atom P
  rw [show p i * p j = ∏ k ∈ ({i, j} : Finset ℕ), p k from
        (Finset.prod_pair (Nat.ne_of_lt hij)).symm]
  apply Finset.prod_sdiff
  intro x hx
  simp only [Finset.mem_insert, Finset.mem_singleton] at hx
  rcases hx with rfl | rfl
  · exact Finset.mem_range.2 (hij.trans hj)
  · exact Finset.mem_range.2 hj

/-- **Constructive recursion** `L²(N+1) ⊇ L¹(N) + p_N·L²(N)`.  A feed subset `T`
    (contributing `Σ_{i∈T} atom (N+1) i N`) and a reachable level-`N` value `v`
    combine to a reachable level-`(N+1)` value. -/
theorem Reach2_succ {N v : ℕ} (hv : Reach2 N v)
    {T : Finset ℕ} (hT : ∀ i ∈ T, i < N) :
    Reach2 (N + 1) ((∑ i ∈ T, atom (N + 1) i N) + p N * v) := by
  obtain ⟨S, hS, rfl⟩ := hv
  -- the feed pairs (i, N), disjoint from S (whose pairs have second coord < N)
  have hdisj : Disjoint S (T.image (fun i => (i, N))) := by
    rw [Finset.disjoint_left]
    rintro ⟨a, b⟩ hab hab2
    obtain ⟨i, _, hi⟩ := Finset.mem_image.1 hab2
    have hb : b = N := (congrArg Prod.snd hi).symm
    have := (hS (a, b) hab).2
    omega
  refine ⟨S ∪ T.image (fun i => (i, N)), ?_, ?_⟩
  · intro ij hij
    rcases Finset.mem_union.1 hij with h | h
    · exact ⟨(hS ij h).1, (hS ij h).2.trans (Nat.lt_succ_self N)⟩
    · obtain ⟨i, hi, rfl⟩ := Finset.mem_image.1 h
      exact ⟨hT i hi, Nat.lt_succ_self N⟩
  · rw [Finset.sum_union hdisj]
    have hinj : Set.InjOn (fun i => (i, N)) (T : Set ℕ) := by
      intro a _ b _ h; simpa using congrArg Prod.fst h
    rw [Finset.sum_image (fun a ha b hb => hinj ha hb)]
    -- the feed part is literally Σ atom (N+1) i N; the scaled part uses atom_succ
    have hscaled : ∑ ij ∈ S, atom (N + 1) ij.1 ij.2 = p N * ∑ ij ∈ S, atom N ij.1 ij.2 := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro ij hij
      exact atom_succ ((hS ij hij).1.trans (hS ij hij).2) (hS ij hij).2
    rw [hscaled]; ring

/-- **Complement symmetry of `L²(N)`**: `Reach2 N t → Reach2 N (σ²(N) − t)`, by
    taking the complementary subset of `D₂(N)`.  (`σ²(N) = sig2 N`.)  This halves
    the work in the floor recurrence (place only the lower half of the band). -/
theorem Reach2_compl {N t : ℕ} (h : Reach2 N t) : Reach2 N (sig2 N - t) := by
  obtain ⟨S, hS, rfl⟩ := h
  have hSsub : S ⊆ pairsBelow N := by
    intro ij hij
    simp only [pairsBelow, Finset.mem_filter, Finset.mem_product, Finset.mem_range]
    obtain ⟨h1, h2⟩ := hS ij hij
    exact ⟨⟨h1.trans h2, h2⟩, h1⟩
  refine ⟨pairsBelow N \ S, ?_, ?_⟩
  · intro ij hij
    have hp := Finset.mem_sdiff.1 hij
    simp only [pairsBelow, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hp
    exact ⟨hp.1.2, hp.1.1.2⟩
  · have key : (∑ ij ∈ pairsBelow N \ S, atom N ij.1 ij.2)
        + (∑ ij ∈ S, atom N ij.1 ij.2) = sig2 N := Finset.sum_sdiff hSsub
    omega

end Erdos306.Block


==> anc/lean/Erdos306/Bridge.lean <==
/-
  Erdős #306 — the rational bridge: integer induction ⇒ `main`
  ============================================================

  Connects the proved integer central block `Block.central_block_int` to the
  rational statement of the integer Theorem "main".  Two bridges:

    • `reach_to_omega` — `Reach2 N (Pₙ·m) → IsOmegaRep 2 m`, dividing each integer
      atom `Pₙ/(pᵢpⱼ)` by `Pₙ` (uses `atom_mul` + `reduction_star`);
    • `sig2_eq`        — `σ²(N) = Pₙ·B_N`, reindexing pairs `i<j` ↔ `j<i`.

  With these, `main` is re-proved resting on the (now all **proved**) granular
  induction inputs `central_block_base`, `feed_onset_bot/top`, `seam` instead of
  the old monolithic `central_block`.
-/
import Erdos306.Induction
import Erdos306.Seam
import Erdos306.Skeleton

namespace Erdos306

open Erdos306.Analytic Erdos306.Block
open scoped BigOperators

/-- **Bridge 1**: an integer subset sum `Pₙ·m` of `D₂(N)` gives an ω=2
    representation of `m`. -/
theorem reach_to_omega {N m : ℕ} (h : Reach2 N (P N * m)) : IsOmegaRep 2 (m : ℚ) := by
  obtain ⟨S, hS, hsum⟩ := h
  refine reduction_star S (m : ℚ) (fun ij hij => (hS ij hij).1) ?_
  have hPpos : (0 : ℚ) < P N := by exact_mod_cast P_pos N
  have hterm : ∀ ij ∈ S, (atom N ij.1 ij.2 : ℚ)
      = (P N : ℚ) * (1 / ((p ij.1 : ℚ) * (p ij.2))) := by
    intro ij hij
    have hmul : atom N ij.1 ij.2 * (p ij.1 * p ij.2) = P N :=
      atom_mul (hS ij hij).1 (hS ij hij).2
    have hcast : (atom N ij.1 ij.2 : ℚ) * ((p ij.1 : ℚ) * (p ij.2)) = (P N : ℚ) := by
      exact_mod_cast hmul
    have hpij : (0 : ℚ) < (p ij.1 : ℚ) * (p ij.2) := by
      have := (p_prime ij.1).pos; have := (p_prime ij.2).pos; positivity
    rw [mul_one_div, eq_div_iff (ne_of_gt hpij)]
    exact hcast
  have h1 : (P N : ℚ) * m = (P N : ℚ) * ∑ ij ∈ S, (1 / ((p ij.1 : ℚ) * (p ij.2))) := by
    have : ((P N * m : ℕ) : ℚ) = ∑ ij ∈ S, (atom N ij.1 ij.2 : ℚ) := by exact_mod_cast hsum
    rw [Finset.mul_sum]
    rw [show (P N : ℚ) * m = ((P N * m : ℕ) : ℚ) by push_cast; ring, this]
    exact Finset.sum_congr rfl hterm
  exact mul_left_cancel₀ (ne_of_gt hPpos) h1

/-! ### `main`, re-proved on the granular (now all proved) induction inputs -/

/-- **Theorem "main"** (integer ω=2 case of Erdős #306).  Every natural number
    `m ≥ 1` is a finite sum of distinct unit fractions with semiprime
    denominators.  Rests on the proved induction inputs (`central_block_base`,
    `feed_onset_bot/top`, `seam`) via the **proved** `central_block_int`,
    `covering`, and `reduction_star`. -/
theorem main (m : ℕ) (hm : 1 ≤ m) : IsOmegaRep 2 (m : ℚ) := by
  obtain ⟨N, hN, hlo, hhi⟩ := covering m hm
  have hsig : (sig2 N : ℚ) = (P N : ℚ) * B N := sig2_eq N
  have hPpos : 0 < P N := P_pos N
  have hPQ : (0 : ℚ) < P N := by exact_mod_cast hPpos
  -- band conversion: lo N ≤ P N * m ≤ hi N
  have hbandlo : lo N ≤ P N * m := by
    have hr : (sig2 N : ℚ) ≤ 6 * (P N * m) := by rw [hsig]; nlinarith [hlo, hPQ]
    have hn : sig2 N ≤ 6 * (P N * m) := by exact_mod_cast hr
    unfold lo ceil6; omega
  have hbandhi : P N * m ≤ hi N := by
    have hr : (6 : ℚ) * (P N * m) ≤ 5 * sig2 N := by rw [hsig]; nlinarith [hhi, hPQ]
    have hn : 6 * (P N * m) ≤ 5 * sig2 N := by exact_mod_cast hr
    unfold hi flr6; omega
  exact reach_to_omega (central_block_int N hN (P N * m) hbandlo hbandhi)

end Erdos306


==> anc/lean/Erdos306/Chebyshev.lean <==
/-
  Erdős #306 — towards the Chebyshev bound `cheby`
  ================================================

  `cheby` (`4·pₙ < N²+3`, `N ≥ 14`) needs a *polynomial upper bound on the n-th
  prime*, i.e. a Chebyshev-type **lower** bound on the prime-counting function π′
  — which Mathlib does not provide directly.  We derive the core of it from the
  central binomial coefficient (the same machinery as Bertrand):

    `4^n < n · centralBinom n`              (Mathlib, `four_pow_lt_mul_centralBinom`)
    `centralBinom n ≤ (2n)^{π′(2n+1)}`      (each prime power factor `≤ 2n`)

  giving `4^n < n · (2n)^{π′(2n+1)}` — the Chebyshev core `chebyshev_core`.
-/
import Mathlib

namespace Erdos306.Cheby

open scoped BigOperators
open Nat

/-- `centralBinom n ≤ (2n)^{π′(2n+1)}`: writing `centralBinom n = ∏_{p≤2n} p^{e_p}`,
    each prime-power factor is `≤ 2n` and there are `π′(2n+1)` of them. -/
theorem centralBinom_le_pow (n : ℕ) :
    Nat.centralBinom n ≤ (2 * n) ^ Nat.primeCounting' (2 * n + 1) := by
  rcases Nat.eq_zero_or_pos n with hn0 | hnpos
  · subst hn0
    rw [show Nat.primeCounting' (2 * 0 + 1) = 0 from
        Nat.primeCounting'_eq_zero_iff.mpr (by norm_num)]
    simp [Nat.centralBinom]
  have h2n : 0 < 2 * n := by omega
  -- restrict the factorisation product to the primes below 2n+1
  have hfilter :
      ∏ p ∈ Finset.range (2 * n + 1), p ^ (Nat.centralBinom n).factorization p
        = ∏ p ∈ (Finset.range (2 * n + 1)).filter Nat.Prime,
            p ^ (Nat.centralBinom n).factorization p :=
    (Finset.prod_filter_of_ne (fun p _ hne => by
      by_contra hnp
      exact hne (by rw [Nat.factorization_eq_zero_of_not_prime _ hnp, pow_zero]))).symm
  calc Nat.centralBinom n
      = ∏ p ∈ Finset.range (2 * n + 1), p ^ (Nat.centralBinom n).factorization p :=
        (Nat.prod_pow_factorization_centralBinom n).symm
    _ = ∏ p ∈ (Finset.range (2 * n + 1)).filter Nat.Prime,
          p ^ (Nat.centralBinom n).factorization p := hfilter
    _ ≤ ∏ _p ∈ (Finset.range (2 * n + 1)).filter Nat.Prime, (2 * n) := by
        apply Finset.prod_le_prod'
        intro p _
        exact Nat.pow_factorization_choose_le h2n
    _ = (2 * n) ^ ((Finset.range (2 * n + 1)).filter Nat.Prime).card := by
        rw [Finset.prod_const]
    _ = (2 * n) ^ Nat.primeCounting' (2 * n + 1) := by
        rw [← Nat.primesBelow_card_eq_primeCounting']; rfl

/-- **Chebyshev core**: `4^n < n · (2n)^{π′(2n+1)}` for `n ≥ 4`.  A lower bound on
    `π′` in disguise: there are many primes below `2n+1`. -/
theorem chebyshev_core (n : ℕ) (hn : 4 ≤ n) :
    4 ^ n < n * (2 * n) ^ Nat.primeCounting' (2 * n + 1) := by
  have h4 : 4 ^ n < n * Nat.centralBinom n := Nat.four_pow_lt_mul_centralBinom n hn
  have hcb : Nat.centralBinom n ≤ (2 * n) ^ Nat.primeCounting' (2 * n + 1) :=
    centralBinom_le_pow n
  calc 4 ^ n < n * Nat.centralBinom n := h4
    _ ≤ n * (2 * n) ^ Nat.primeCounting' (2 * n + 1) := by
        exact Nat.mul_le_mul_left n hcb

/-- **π′ lower bound** (Chebyshev): if `n·(2n)^k ≤ 4^n` (with `n ≥ 4`) then there
    are more than `k` primes below `2n+1`. -/
theorem primeCounting'_lower (n k : ℕ) (hn : 4 ≤ n) (hk : n * (2 * n) ^ k ≤ 4 ^ n) :
    k < Nat.primeCounting' (2 * n + 1) := by
  by_contra h
  push_neg at h
  have hmono : n * (2 * n) ^ Nat.primeCounting' (2 * n + 1) ≤ n * (2 * n) ^ k :=
    Nat.mul_le_mul_left n (Nat.pow_le_pow_right (by omega) h)
  have hc := chebyshev_core n hn
  omega

/-- **n-th prime upper bound from a π′ lower bound**: if there are at least `N+1`
    primes below `x`, then the `N`-th prime (`0`-indexed) is `< x`. -/
theorem nth_prime_lt (N x : ℕ) (h : N + 1 ≤ Nat.primeCounting' x) :
    Nat.nth Nat.Prime N < x := by
  have hpe : Nat.primeCounting' (Nat.nth Nat.Prime N) = N := Nat.primeCounting'_nth_eq N
  by_contra hc
  push_neg at hc
  have := Nat.monotone_primeCounting' hc
  omega

/-- **Reduction of `cheby`**: to bound `4·pₙ < N²+3` it suffices to exhibit a single
    `m ≥ 4` with `m·(2m)^N ≤ 4^m` (so `> N` primes lie below `2m+1`, i.e. `pₙ ≤ 2m`)
    and `8m ≤ N²+2`.  This isolates the remaining work to a numeric `∃ m`. -/
theorem cheby_reduce (N m : ℕ) (hm4 : 4 ≤ m)
    (h1 : m * (2 * m) ^ N ≤ 4 ^ m) (h2 : 8 * m ≤ N ^ 2 + 2) :
    4 * Nat.nth Nat.Prime N < N ^ 2 + 3 := by
  have hk : N < Nat.primeCounting' (2 * m + 1) := primeCounting'_lower m N hm4 h1
  have hlt : Nat.nth Nat.Prime N < 2 * m + 1 := nth_prime_lt N (2 * m + 1) (by omega)
  omega

/-! ### Discharging `cheby` -/

/-- The finite block `14 ≤ N ≤ 55`, by directly counting primes below `(N²+6)/4`. -/
theorem cheby_small (N : ℕ) (h1 : 14 ≤ N) (h2 : N ≤ 55) :
    4 * Nat.nth Nat.Prime N < N ^ 2 + 3 := by
  have key : ∀ k, k < 56 → 14 ≤ k → k + 1 ≤ Nat.primeCounting' ((k ^ 2 + 6) / 4) := by
    native_decide
  have hpi : N + 1 ≤ Nat.primeCounting' ((N ^ 2 + 6) / 4) := key N (by omega) h1
  have hlt : Nat.nth Nat.Prime N < (N ^ 2 + 6) / 4 := nth_prime_lt N _ hpi
  have hdm : 4 * ((N ^ 2 + 6) / 4) ≤ N ^ 2 + 6 := by
    have := Nat.div_mul_le_self (N ^ 2 + 6) 4; omega
  omega

/-- **Log-linear prime upper bound**: `pₙ < 2·N·(⌊log₂N⌋+2) + 1` for `N ≥ 56`.
    This is the sharp content of `cheby_large` before weakening to `N²+3`: with
    `m = N·(⌊log₂N⌋+2)` the exponential inequality `m·(2m)^N ≤ 4^m` holds, so
    `N < π′(2m+1)` and hence `pₙ < 2m+1`.  Used to bound the Olson window `c₀≈2√pₙ`
    in the §5 floor/onset tail analysis. -/
theorem nth_prime_lt_loglin (N : ℕ) (hN : 56 ≤ N) :
    Nat.nth Nat.Prime N < 2 * (N * (Nat.log 2 N + 2)) + 1 := by
  set L := Nat.log 2 N with hLdef
  have hN0 : N ≠ 0 := by omega
  have hlog_le : 2 ^ L ≤ N := Nat.pow_log_le_self 2 hN0
  have hlog_lt : N < 2 ^ (L + 1) := by rw [hLdef]; exact Nat.lt_pow_succ_log_self (by norm_num) N
  have hL5 : 5 ≤ L := by
    by_contra h; push_neg at h
    have hmono : (2 : ℕ) ^ (L + 1) ≤ 2 ^ 5 := Nat.pow_le_pow_right (by norm_num) (by omega)
    omega
  have hL2pow : L + 2 ≤ 2 ^ L := by
    have gen : ∀ k, 2 ≤ k → k + 2 ≤ 2 ^ k := by
      intro k hk
      induction k, hk using Nat.le_induction with
      | base => norm_num
      | succ j hj ih => rw [pow_succ]; omega
    exact gen L (by omega)
  have hLN : L + 1 ≤ N := by omega
  set m := N * (L + 2) with hmdef
  have hm4 : 4 ≤ m := by rw [hmdef]; nlinarith [hN, hL5]
  have hbound2m : 2 * m ≤ 2 ^ (2 * L + 2) := by
    have hNle : N ≤ 2 ^ (L + 1) := le_of_lt hlog_lt
    calc 2 * m = 2 * (N * (L + 2)) := by rw [hmdef]
      _ ≤ 2 * (2 ^ (L + 1) * 2 ^ L) := Nat.mul_le_mul (le_refl 2) (Nat.mul_le_mul hNle hL2pow)
      _ = 2 ^ (2 * L + 2) := by
          rw [← pow_add, ← pow_succ']; congr 1; omega
  have hexp : (2 * L + 2) * (N + 1) ≤ 2 * m := by rw [hmdef]; nlinarith [hLN]
  have key : m * (2 * m) ^ N ≤ 4 ^ m := by
    have e1 : (2 * m) ^ N ≤ (2 ^ (2 * L + 2)) ^ N := Nat.pow_le_pow_left hbound2m N
    have e2 : m ≤ 2 ^ (2 * L + 2) := by omega
    calc m * (2 * m) ^ N ≤ 2 ^ (2 * L + 2) * (2 ^ (2 * L + 2)) ^ N := Nat.mul_le_mul e2 e1
      _ = 2 ^ ((2 * L + 2) * (N + 1)) := by rw [mul_comm, ← pow_succ, ← pow_mul]
      _ ≤ 2 ^ (2 * m) := Nat.pow_le_pow_right (by norm_num) hexp
      _ = 4 ^ m := by rw [show (4 : ℕ) = 2 ^ 2 from rfl, ← pow_mul, mul_comm]
  have hk : N < Nat.primeCounting' (2 * m + 1) := primeCounting'_lower m N hm4 key
  exact nth_prime_lt N (2 * m + 1) (by omega)

/-- `300·(⌊log₂N⌋+2) ≤ N` for `N ≥ 8192`: the log grows slower than linear.  Used to
    show the Olson window `c₀(N) ≈ 2√pₙ` is short relative to `N` in the §5 tail. -/
theorem three_hundred_loglin (N : ℕ) (hN : 8192 ≤ N) :
    300 * (Nat.log 2 N + 2) ≤ N := by
  set L := Nat.log 2 N with hLdef
  have hpow_le : 2 ^ L ≤ N := Nat.pow_log_le_self 2 (by omega)
  have hL13 : 13 ≤ L := by
    have h8 : (2 : ℕ) ^ 13 ≤ N := by
      have : (2 : ℕ) ^ 13 = 8192 := by norm_num
      omega
    rw [hLdef]
    calc (13 : ℕ) = Nat.log 2 (2 ^ 13) := (Nat.log_pow (by norm_num) 13).symm
      _ ≤ Nat.log 2 N := Nat.log_mono_right h8
  have hgen : ∀ k, 13 ≤ k → 300 * (k + 2) ≤ 2 ^ k := by
    intro k hk
    induction k, hk using Nat.le_induction with
    | base => norm_num
    | succ j hj ih => rw [pow_succ]; omega
  exact le_trans (hgen L hL13) hpow_le

/-- The asymptotic block `N ≥ 56`, via `cheby_reduce` with `m = N·(⌊log₂N⌋+2)`:
    the exponential inequality reduces to `⌊log₂N⌋+1 ≤ N` and `8m ≤ N²+2` to
    `8(⌊log₂N⌋+2) ≤ N`. -/
theorem cheby_large (N : ℕ) (hN : 56 ≤ N) :
    4 * Nat.nth Nat.Prime N < N ^ 2 + 3 := by
  set L := Nat.log 2 N with hLdef
  have hN0 : N ≠ 0 := by omega
  have hlog_le : 2 ^ L ≤ N := Nat.pow_log_le_self 2 hN0
  have hlog_lt : N < 2 ^ (L + 1) := by rw [hLdef]; exact Nat.lt_pow_succ_log_self (by norm_num) N
  have hL5 : 5 ≤ L := by
    by_contra h; push_neg at h
    have hmono : (2 : ℕ) ^ (L + 1) ≤ 2 ^ 5 := Nat.pow_le_pow_right (by norm_num) (by omega)
    omega
  set m := N * (L + 2) with hmdef
  have h8L : 8 * (L + 2) ≤ N := by
    rcases le_or_gt 6 L with h6 | h6
    · have hpow : 8 * (L + 2) ≤ 2 ^ L := by
        have gen : ∀ k, 6 ≤ k → 8 * (k + 2) ≤ 2 ^ k := by
          intro k hk
          induction k, hk using Nat.le_induction with
          | base => norm_num
          | succ j hj ih => rw [pow_succ]; omega
        exact gen L h6
      omega
    · have hL5' : L = 5 := by omega
      omega
  have h8m : 8 * m ≤ N ^ 2 + 2 := by rw [hmdef]; nlinarith [h8L, hN]
  have hlt : Nat.nth Nat.Prime N < 2 * m + 1 := nth_prime_lt_loglin N hN
  have hle : Nat.nth Nat.Prime N ≤ 2 * m := Nat.lt_succ_iff.mp hlt
  nlinarith [hle, h8m]

/-- **Chebyshev bound** (`cheby`), now PROVED: `4·pₙ < N²+3` for `N ≥ 14`. -/
theorem cheby (N : ℕ) (hN : 14 ≤ N) : 4 * Nat.nth Nat.Prime N < N ^ 2 + 3 := by
  rcases le_or_gt N 55 with h | h
  · exact cheby_small N hN h
  · exact cheby_large N (by omega)

end Erdos306.Cheby

/-! ### Chebyshev LOWER bound on the n-th prime (for the §5 floor-ratio tail)

    The mirror of `chebyshev_core`: a π UPPER bound of order `n/log n`, giving a lower
    bound on `p_k` of order `k log k`.  From `n# ≤ 4^n` (`primorial_le_4_pow`) and
    `(⌊√n⌋+1)^{#{p∈(√n,n]}} ≤ ∏_{√n<p≤n} p ≤ n#`, the count of primes in `(√n,n]` is
    `≤ 2n / log₂(⌊√n⌋+1)`. -/

open Finset in
/-- `#{primes in (√n, n]} · log₂(⌊√n⌋+1) ≤ 2n`. -/
theorem primes_Ioc_sqrt_bound (n : ℕ) :
    ((Ioc (Nat.sqrt n) n).filter Nat.Prime).card * Nat.log 2 (Nat.sqrt n + 1) ≤ 2 * n := by
  set s := Nat.sqrt n with hs
  set C := ((Ioc s n).filter Nat.Prime).card with hC
  have hprod_lb : (s + 1) ^ C ≤ ∏ p ∈ (Ioc s n).filter Nat.Prime, p := by
    rw [hC, ← Finset.prod_const]
    apply Finset.prod_le_prod'
    intro p hp; rw [Finset.mem_filter, Finset.mem_Ioc] at hp; omega
  have hsub : (Ioc s n).filter Nat.Prime ⊆ (range (n + 1)).filter Nat.Prime :=
    Finset.filter_subset_filter _ (fun x hx => by
      rw [Finset.mem_Ioc] at hx; exact Finset.mem_range.2 (by omega))
  have hprod_ub : (∏ p ∈ (Ioc s n).filter Nat.Prime, p) ≤ primorial n := by
    unfold primorial
    exact Finset.prod_le_prod_of_subset_of_one_le' hsub
      (fun p hp _ => by rw [Finset.mem_filter] at hp; exact hp.2.one_lt.le)
  have hchain : (s + 1) ^ C ≤ 4 ^ n :=
    le_trans hprod_lb (le_trans hprod_ub (primorial_le_4_pow n))
  have hsL : 2 ^ Nat.log 2 (s + 1) ≤ s + 1 := Nat.pow_log_le_self 2 (by omega)
  have h2 : (2 : ℕ) ^ (Nat.log 2 (s + 1) * C) ≤ 2 ^ (2 * n) := by
    calc (2 : ℕ) ^ (Nat.log 2 (s + 1) * C) = (2 ^ Nat.log 2 (s + 1)) ^ C := by rw [pow_mul]
      _ ≤ (s + 1) ^ C := Nat.pow_le_pow_left hsL C
      _ ≤ 4 ^ n := hchain
      _ = 2 ^ (2 * n) := by rw [show (4 : ℕ) = 2 ^ 2 from rfl, ← pow_mul]
  have hle := (Nat.pow_le_pow_iff_right (by norm_num : 1 < 2)).mp h2
  rw [Nat.mul_comm]; exact hle

open Finset in
/-- `π′(n) ≤ (⌊√n⌋+1) + #{primes in (√n,n]}` (split primes `<n` at `√n`). -/
theorem primeCounting'_le_sqrt (n : ℕ) :
    Nat.primeCounting' n ≤ (Nat.sqrt n + 1) + ((Ioc (Nat.sqrt n) n).filter Nat.Prime).card := by
  have hsub : (range n).filter Nat.Prime ⊆
      (range (Nat.sqrt n + 1)).filter Nat.Prime ∪ (Ioc (Nat.sqrt n) n).filter Nat.Prime := by
    intro p hp
    rw [Finset.mem_filter, Finset.mem_range] at hp
    rw [Finset.mem_union, Finset.mem_filter, Finset.mem_range, Finset.mem_filter, Finset.mem_Ioc]
    rcases le_or_gt p (Nat.sqrt n) with h | h
    · exact Or.inl ⟨by omega, hp.2⟩
    · exact Or.inr ⟨⟨h, by omega⟩, hp.2⟩
  have hpc : Nat.primeCounting' n = ((range n).filter Nat.Prime).card := by
    rw [Nat.primeCounting', Nat.count_eq_card_filter_range]
  rw [hpc]
  calc ((range n).filter Nat.Prime).card
      ≤ ((range (Nat.sqrt n + 1)).filter Nat.Prime ∪ (Ioc (Nat.sqrt n) n).filter Nat.Prime).card :=
        Finset.card_le_card hsub
    _ ≤ ((range (Nat.sqrt n + 1)).filter Nat.Prime).card
          + ((Ioc (Nat.sqrt n) n).filter Nat.Prime).card := Finset.card_union_le _ _
    _ ≤ (Nat.sqrt n + 1) + ((Ioc (Nat.sqrt n) n).filter Nat.Prime).card := by
        gcongr
        exact le_trans (Finset.card_filter_le _ _) (by rw [Finset.card_range])

/-- If at most `k` primes lie below `L`, then the `k`-th prime is `≥ L`. -/
theorem le_nth_prime_of_primeCounting'_le {L k : ℕ} (h : Nat.primeCounting' L ≤ k) :
    L ≤ Nat.nth Nat.Prime k := by
  by_contra hc
  push_neg at hc
  have h1 : Nat.primeCounting' (Nat.nth Nat.Prime k + 1) ≤ Nat.primeCounting' L :=
    Nat.monotone_primeCounting' (by omega)
  have h2 : Nat.primeCounting' (Nat.nth Nat.Prime k + 1) = k + 1 := by
    unfold Nat.primeCounting'
    rw [Nat.count_succ, if_pos (Nat.prime_nth_prime k)]
    have : Nat.count Nat.Prime (Nat.nth Nat.Prime k) = k := Nat.primeCounting'_nth_eq k
    omega
  omega

/-- `log₂ n ≤ 2·log₂(⌊√n⌋+1) + 1` (since `n < (⌊√n⌋+1)²`). -/
theorem log2_le_two_log2_sqrt (n : ℕ) :
    Nat.log 2 n ≤ 2 * Nat.log 2 (Nat.sqrt n + 1) + 1 := by
  rcases Nat.eq_zero_or_pos n with h0 | hpos
  · subst h0; simp
  set L := Nat.log 2 (Nat.sqrt n + 1) with hL
  have hub : Nat.sqrt n + 1 < 2 ^ (L + 1) := Nat.lt_pow_succ_log_self (by norm_num) _
  have hn : n < (Nat.sqrt n + 1) ^ 2 := by
    have := Nat.lt_succ_sqrt n; rw [pow_two]; omega
  have hlt : n < 2 ^ (2 * L + 2) := by
    calc n < (Nat.sqrt n + 1) ^ 2 := hn
      _ < (2 ^ (L + 1)) ^ 2 := Nat.pow_lt_pow_left hub (by norm_num)
      _ = 2 ^ (2 * L + 2) := by rw [← pow_mul]; ring_nf
  have := Nat.log_lt_of_lt_pow (by omega : n ≠ 0) hlt
  omega

/-- `(s+1)² ≤ 2^(s+1)` for `s ≥ 3`. -/
theorem sq_le_pow (s : ℕ) (hs : 3 ≤ s) : (s + 1) ^ 2 ≤ 2 ^ (s + 1) := by
  induction s, hs using Nat.le_induction with
  | base => norm_num
  | succ j hj ih => rw [pow_succ 2 (j + 1)]; nlinarith [ih, hj]

/-- `log₂ n ≤ ⌊√n⌋` for `n ≥ 16`. -/
theorem log2_le_sqrt (n : ℕ) (hn : 16 ≤ n) : Nat.log 2 n ≤ Nat.sqrt n := by
  set s := Nat.sqrt n with hs
  have hs4 : 4 ≤ s := by
    rw [hs]; calc 4 = Nat.sqrt 16 := by norm_num
      _ ≤ Nat.sqrt n := Nat.sqrt_le_sqrt hn
  by_contra hc
  push_neg at hc  -- s < log₂ n
  have h1 : 2 ^ (s + 1) ≤ 2 ^ Nat.log 2 n := Nat.pow_le_pow_right (by norm_num) (by omega)
  have h2 : 2 ^ Nat.log 2 n ≤ n := Nat.pow_log_le_self 2 (by omega)
  have h3 : n < (s + 1) ^ 2 := by have := Nat.lt_succ_sqrt n; rw [hs, pow_two]; omega
  have h4 : (s + 1) ^ 2 ≤ 2 ^ (s + 1) := sq_le_pow s (by omega)
  omega

open Finset in
/-- **Chebyshev π upper bound (multiplicative)**: `π′(n)·log₂n ≤ 16n` for `n ≥ 16`. -/
theorem primeCounting'_mul_log_le (n : ℕ) (hn : 16 ≤ n) :
    Nat.primeCounting' n * Nat.log 2 n ≤ 7 * n := by
  set L := Nat.log 2 (Nat.sqrt n + 1) with hLdef
  set C := ((Ioc (Nat.sqrt n) n).filter Nat.Prime).card with hCdef
  have h1 : Nat.primeCounting' n ≤ (Nat.sqrt n + 1) + C := primeCounting'_le_sqrt n
  have h2 : C * L ≤ 2 * n := primes_Ioc_sqrt_bound n
  have h3 : Nat.log 2 n ≤ 2 * L + 1 := log2_le_two_log2_sqrt n
  have hCn : C ≤ n :=
    le_trans (Finset.card_filter_le _ _) (by rw [Nat.card_Ioc]; omega)
  have hsqlog : Nat.sqrt n * Nat.log 2 n ≤ n := by
    have hls : Nat.log 2 n ≤ Nat.sqrt n := log2_le_sqrt n hn
    have hsq : Nat.sqrt n * Nat.sqrt n ≤ n := by rw [← pow_two]; exact Nat.sqrt_le' n
    calc Nat.sqrt n * Nat.log 2 n ≤ Nat.sqrt n * Nat.sqrt n := Nat.mul_le_mul_left _ hls
      _ ≤ n := hsq
  have hlogn : Nat.log 2 n ≤ n := Nat.log_le_self 2 n
  calc Nat.primeCounting' n * Nat.log 2 n
      ≤ ((Nat.sqrt n + 1) + C) * Nat.log 2 n := Nat.mul_le_mul_right _ h1
    _ = Nat.sqrt n * Nat.log 2 n + Nat.log 2 n + C * Nat.log 2 n := by ring
    _ ≤ Nat.sqrt n * Nat.log 2 n + Nat.log 2 n + C * (2 * L + 1) := by gcongr
    _ = Nat.sqrt n * Nat.log 2 n + Nat.log 2 n + (2 * (C * L) + C) := by ring
    _ ≤ n + n + (2 * (2 * n) + n) := by
        gcongr
    _ ≤ 7 * n := by omega

/-- **Chebyshev lower bound on the n-th prime**: `k·log₂k ≤ 7·p_k` for `k ≥ 14`
    (i.e. `p_k ≳ k log₂k`).  The mirror of the project's `chebyshev_core` upper bound;
    the keystone for the §5 floor-ratio convergence `γ_∞ ≤ 1/5`. -/
theorem nth_prime_loglin_lower (k : ℕ) (hk : 14 ≤ k) :
    k * Nat.log 2 k ≤ 7 * Nat.nth Nat.Prime k := by
  have hkp : k ≤ Nat.nth Nat.Prime k := le_trans (by omega) (Nat.add_two_le_nth_prime k)
  have hpk16 : 16 ≤ Nat.nth Nat.Prime k := le_trans (by omega) (Nat.add_two_le_nth_prime k)
  have hmul : Nat.primeCounting' (Nat.nth Nat.Prime k) * Nat.log 2 (Nat.nth Nat.Prime k)
      ≤ 7 * Nat.nth Nat.Prime k := primeCounting'_mul_log_le _ hpk16
  rw [Nat.primeCounting'_nth_eq] at hmul
  have hge : Nat.log 2 k ≤ Nat.log 2 (Nat.nth Nat.Prime k) := Nat.log_mono_right hkp
  calc k * Nat.log 2 k ≤ k * Nat.log 2 (Nat.nth Nat.Prime k) := Nat.mul_le_mul_left _ hge
    _ ≤ 7 * Nat.nth Nat.Prime k := hmul


==> anc/lean/Erdos306/Defs.lean <==
/-
  Erdős #306 — concrete computational layer
  =========================================

  Companion Lean 4 / Mathlib development for the paper

    "Every natural number is a sum of distinct semiprime unit fractions"
    (Erdős problem #306, the integer ω=2 and rational ω≥3 cases)
    (Shisheng Li, 2026).

  This file collects the *concrete, computable* definitions that the paper's
  finite "leaves" are stated over: the primorial, the atom sets D₁(N), D₂(N),
  subset sums, residue-completeness of the feed, and the seam quantities
  σ¹, σ², ⌈σ²/6⌉, ⌊5σ²/6⌋.  Everything here is closed-form `Nat` arithmetic so
  that the facts in `Finite.lean` can be discharged by the Lean kernel's
  compiled evaluator (`native_decide`).

  The paper's notation is preserved: pᵢ is the i-th prime (p₁=2), Pₙ the
  primorial, Dᵣ(N) the atoms with r prime factors deleted, Lʳ(N)=P(Dᵣ(N)) their
  subset sums, σʳ(N)=max Lʳ(N).
-/

namespace Erdos306

/-- The first 17 primes p₁,…,p₁₇.  Covers every finite leaf: the §4 seeds use moduli up
    to `p₁₄ = 43` (at `N = 13`); the §5 floor base `11 ≤ N ≤ 16` uses up to `p₁₇ = 59`. -/
def smallPrimes : List Nat := [2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59]

/-- Product of a list of naturals. -/
def listProd (ps : List Nat) : Nat := ps.foldl (· * ·) 1

/-- The first `n` primes `p₁,…,pₙ` (as a sublist of `smallPrimes`; `n ≤ 14`). -/
def firstN (n : Nat) : List Nat := smallPrimes.take n

/-- `Pₙ = p₁⋯pₙ`, the N-th primorial. -/
def primorial (n : Nat) : Nat := listProd (firstN n)

/-- Feed atoms  `D₁(N) = { Pₙ / pᵢ : 1 ≤ i ≤ N }`. -/
def D1 (n : Nat) : List Nat :=
  let P := primorial n
  (firstN n).map (fun p => P / p)

/-- Semiprime atoms  `D₂(N) = { Pₙ / (pᵢ pⱼ) : i < j ≤ N }`. -/
def D2 (n : Nat) : List Nat :=
  let ps := firstN n
  let P := primorial n
  let m := ps.length
  (List.range m).flatMap (fun i =>
    (List.range m).filterMap (fun j =>
      if i < j then some (P / (ps[i]! * ps[j]!)) else none))

/-- All `2^|xs|` subset sums (with multiplicity). `P(X)` of the paper. -/
def subsetSums : List Nat → List Nat
  | []      => [0]
  | a :: xs => let r := subsetSums xs; r ++ r.map (· + a)

/-- `L¹(N)` is residue-complete mod `q`: every class in `ℤ_q` is hit by a subset
    sum of the feed `D₁(N)`.  This is the Boolean witness of Fact "olson-feed". -/
def feedComplete (n q : Nat) : Bool :=
  let rs := (subsetSums (D1 n)).map (· % q)
  (List.range q).all (fun r => rs.contains r)

/-! ### Seam quantities (Lemma "seam") -/

/-- `σ²(N) = max L²(N) = Σ D₂(N)`. -/
def s2 (n : Nat) : Nat := (D2 n).sum
/-- `σ¹(N) = max L¹(N) = Σ D₁(N)`. -/
def s1 (n : Nat) : Nat := (D1 n).sum
/-- `aₙ = ⌈σ²(N)/6⌉`, left end of the central block. -/
def aN (n : Nat) : Nat := (s2 n + 5) / 6
/-- `bₙ = ⌊5σ²(N)/6⌋`, right end of the central block. -/
def bN (n : Nat) : Nat := 5 * s2 n / 6
/-- `q = p_{N+1}`, the incoming prime (1-indexed lookup into `smallPrimes`). -/
def qN (n : Nat) : Nat := smallPrimes[n]!

/-- The three seam inequalities of Lemma "seam" at level `n`:
    `a_{N+1} ≤ σ¹ + q·aₙ ≤ q·bₙ ≤ b_{N+1}` (the middle one is the key seam
    `σ¹+r_lo ≤ r_hi`, the others place the strips). -/
def seamsAt (n : Nat) : Bool :=
  decide (aN (n+1) ≤ s1 n + qN n * aN n) &&
  decide (s1 n + qN n * aN n ≤ qN n * bN n) &&
  decide (qN n * bN n ≤ bN (n+1))

end Erdos306


==> anc/lean/Erdos306/DeletedRuler.lean <==
/-
  Erdős #306 — the deleted ruler (§6), foundations + transport
  ============================================================

  The §6 "deleted ruler" is the enumeration `q_0 < q_1 < …` of the primes **not**
  in the forbidden set `T`.  Running the §5 floor argument over `q` is sound for
  *every* `a/b ≥ Γ` because every `q`-level is `T`-free by construction — there is
  no "free window" restriction (the bug that sank the earlier attempt).

  Here we define `q = pT T = nth (· prime ∧ · ∉ T)`, prove its basic properties, and
  build the **transport**: a representation `Σ 1/(q_i q_j)` over the deleted ruler
  is a `T`-avoiding representation `Σ 1/(p_a p_b)` over the full ruler, via the index
  map `ι m = count Nat.Prime (q m)` (so `p (ι m) = q m ∉ T`, and `ι` is strict mono).
-/
import Erdos306.FloorGeneric
import Erdos306.AnalyticGeneric
import Erdos306.Reduction
import Erdos306.Analytic
import Erdos306.Floor
import Erdos306.RationalFloor

namespace Erdos306

open Erdos306.Analytic
open scoped BigOperators

/-- The deleted ruler: `pT T m` is the `m`-th prime not in `T`. -/
noncomputable def pT (T : Finset ℕ) (m : ℕ) : ℕ := Nat.nth (fun n => n.Prime ∧ n ∉ T) m

/-- The predicate `· prime ∧ · ∉ T` has an infinite solution set (primes minus a
    finite set). -/
theorem deleted_infinite (T : Finset ℕ) : {n | n.Prime ∧ n ∉ T}.Infinite := by
  have h : {n | n.Prime ∧ n ∉ T} = {n | n.Prime} \ (↑T) := by
    ext n; simp only [Set.mem_setOf_eq, Set.mem_diff, Finset.mem_coe]
  rw [h]; exact Nat.infinite_setOf_prime.diff T.finite_toSet

theorem pT_prime (T : Finset ℕ) (m : ℕ) : (pT T m).Prime :=
  (Nat.nth_mem_of_infinite (deleted_infinite T) m).1

theorem pT_notMem (T : Finset ℕ) (m : ℕ) : pT T m ∉ T :=
  (Nat.nth_mem_of_infinite (deleted_infinite T) m).2

theorem pT_strictMono (T : Finset ℕ) : StrictMono (pT T) :=
  Nat.nth_strictMono (deleted_infinite T)

theorem pT_pos (T : Finset ℕ) (m : ℕ) : 0 < pT T m := (pT_prime T m).pos

/-- The index of a prime `a` in the full ruler is `count Nat.Prime a`; for primes,
    `a < b ⟹ count a < count b`. -/
theorem count_lt_count_of_prime {a b : ℕ} (ha : a.Prime) (hab : a < b) :
    Nat.count Nat.Prime a < Nat.count Nat.Prime b := by
  have h1 : Nat.count Nat.Prime (a + 1) = Nat.count Nat.Prime a + 1 := by
    rw [Nat.count_succ]; simp [ha]
  have h2 : Nat.count Nat.Prime (a + 1) ≤ Nat.count Nat.Prime b :=
    Nat.count_monotone Nat.Prime (by omega)
  omega

/-- The transport index: the full-ruler index of the `m`-th deleted-ruler prime. -/
noncomputable def deletedIdx (T : Finset ℕ) (m : ℕ) : ℕ := Nat.count Nat.Prime (pT T m)

/-- `p (deletedIdx T m) = pT T m`: the transport recovers the deleted-ruler prime. -/
theorem p_deletedIdx (T : Finset ℕ) (m : ℕ) : p (deletedIdx T m) = pT T m :=
  Nat.nth_count (pT_prime T m)

/-- `p (deletedIdx T m) ∉ T`: the transported prime avoids `T`. -/
theorem p_deletedIdx_notMem (T : Finset ℕ) (m : ℕ) : p (deletedIdx T m) ∉ T := by
  rw [p_deletedIdx]; exact pT_notMem T m

/-- `deletedIdx T` is strictly monotone. -/
theorem deletedIdx_strictMono (T : Finset ℕ) : StrictMono (deletedIdx T) := by
  intro i j hij
  exact count_lt_count_of_prime (pT_prime T i) (pT_strictMono T hij)

open Erdos306.FloorGen

/-! ### The reach-to-sum bridge over the deleted ruler -/

/-- **Deleted-ruler band integer → distinct `1/(q_i q_j)` sum.**  If `M` is a subset
    sum of deleted-ruler atoms, then `M/P^q_N` is the sum of the distinct unit
    fractions `1/(q_i q_j)`. -/
theorem reach_to_sumQ (T : Finset ℕ) {N M : ℕ} (h : Reach2G (pT T) N M) :
    ∃ S : Finset (ℕ × ℕ), (∀ ij ∈ S, ij.1 < ij.2) ∧
      (M : ℚ) / (PG (pT T) N : ℚ)
        = ∑ ij ∈ S, (1 : ℚ) / ((pT T ij.1 : ℚ) * (pT T ij.2 : ℚ)) := by
  obtain ⟨S, hS, hsum⟩ := h
  refine ⟨S, fun ij hij => (hS ij hij).1, ?_⟩
  have hPpos : (0 : ℚ) < PG (pT T) N := by exact_mod_cast PG_pos (pT T) (pT_pos T) N
  have hterm : ∀ ij ∈ S, (atomG (pT T) N ij.1 ij.2 : ℚ)
      = (PG (pT T) N : ℚ) * (1 / ((pT T ij.1 : ℚ) * (pT T ij.2))) := by
    intro ij hij
    have hmul : atomG (pT T) N ij.1 ij.2 * (pT T ij.1 * pT T ij.2) = PG (pT T) N :=
      atom_mulG (pT T) (hS ij hij).1 (hS ij hij).2
    have hcast : (atomG (pT T) N ij.1 ij.2 : ℚ) * ((pT T ij.1 : ℚ) * (pT T ij.2))
        = (PG (pT T) N : ℚ) := by exact_mod_cast hmul
    have hpij : (0 : ℚ) < (pT T ij.1 : ℚ) * (pT T ij.2) := by
      have := pT_pos T ij.1; have := pT_pos T ij.2; positivity
    rw [mul_one_div, eq_div_iff (ne_of_gt hpij)]
    exact hcast
  have hM : (M : ℚ) = (PG (pT T) N : ℚ) * ∑ ij ∈ S, (1 / ((pT T ij.1 : ℚ) * (pT T ij.2))) := by
    have hc : (M : ℚ) = ∑ ij ∈ S, (atomG (pT T) N ij.1 ij.2 : ℚ) := by exact_mod_cast hsum
    rw [hc, Finset.mul_sum]; exact Finset.sum_congr rfl hterm
  rw [hM, mul_comm, mul_div_assoc, div_self (ne_of_gt hPpos), mul_one]

/-! ### Transport: deleted-ruler representation → `T`-avoiding representation -/

/-- **Transport.**  A sum `Σ 1/(q_i q_j)` over deleted-ruler pairs is a `T`-avoiding
    sum `Σ 1/(p_a p_b)` over the full ruler, via `a = deletedIdx T i`. -/
theorem transport (T : Finset ℕ) (S : Finset (ℕ × ℕ)) (hS : ∀ ij ∈ S, ij.1 < ij.2)
    (v : ℚ) (hv : v = ∑ ij ∈ S, (1 : ℚ) / ((pT T ij.1 : ℚ) * (pT T ij.2 : ℚ))) :
    ∃ S' : Finset (ℕ × ℕ), (∀ ij ∈ S', ij.1 < ij.2 ∧ p ij.1 ∉ T ∧ p ij.2 ∉ T) ∧
      v = ∑ ij ∈ S', (1 : ℚ) / ((p ij.1 : ℚ) * (p ij.2 : ℚ)) := by
  classical
  refine ⟨S.image (fun ij => (deletedIdx T ij.1, deletedIdx T ij.2)), ?_, ?_⟩
  · intro ij hij
    obtain ⟨⟨i, j⟩, hmem, rfl⟩ := Finset.mem_image.1 hij
    refine ⟨deletedIdx_strictMono T (hS (i, j) hmem), ?_, ?_⟩
    · exact p_deletedIdx_notMem T i
    · exact p_deletedIdx_notMem T j
  · have hinj : Set.InjOn (fun ij => (deletedIdx T ij.1, deletedIdx T ij.2)) (S : Set (ℕ × ℕ)) := by
      intro a _ b _ hab
      have h1 : deletedIdx T a.1 = deletedIdx T b.1 := (Prod.ext_iff.1 hab).1
      have h2 : deletedIdx T a.2 = deletedIdx T b.2 := (Prod.ext_iff.1 hab).2
      have e1 := (deletedIdx_strictMono T).injective h1
      have e2 := (deletedIdx_strictMono T).injective h2
      exact Prod.ext e1 e2
    rw [hv, Finset.sum_image (fun a ha b hb => hinj ha hb)]
    apply Finset.sum_congr rfl
    intro ij _
    rw [p_deletedIdx, p_deletedIdx]

/-! ### §6 bookkeeping: the avoidance set

    `bigEnough k` is the level-`k` threshold below which avoided primes are
    forbidden; `Avoid k T` says every prime of `T` exceeds it.  Only existence is
    used.  (Defined here so the deleted-ruler lemmas can be *gated* by `Avoid` —
    this is what makes them sound: the intended model takes `bigEnough` huge, so an
    `Avoid`-large `T` removes only astronomically large primes and the deleted ruler
    agrees with the full ruler over every level the proofs touch.) -/

/-- The paper's `p_{K(·)}`, now a **concrete** level-`m` prime threshold:
    `bigEnough m = p_{m² + 2²⁰}`.  Making it concrete (and huge — index `≥ 2²⁰`) lets us
    PROVE the deleted-ruler tails: an `Avoid`-large `T` deletes only primes of index
    `> (|T|+k)² + 2²⁰`, so the deleted ruler agrees with the full ruler over level `2²⁰`
    (the floor-ratio split point) and `cheby_q` holds at every level.  (Earlier `opaque`;
    Omega3 only uses the existence of primes above it, which still holds.) -/
noncomputable def bigEnough (m : ℕ) : ℕ := p (m ^ 2 + 1048576)

/-- §6 avoidance hypothesis: every prime of `T` is genuinely prime and exceeds the
    level-`(|T|+k)` threshold. -/
def Avoid (k : ℕ) (T : Finset ℕ) : Prop :=
  (∀ r ∈ T, r.Prime) ∧ (∀ r ∈ T, bigEnough (T.card + k) < r)

/-- **Ruler agreement (general form)**: if `p N < r` for every `r ∈ T`, then the deleted
    ruler equals the full ruler at level `N`: `pT T N = p N`. -/
theorem pT_eq_p_of_lt (T : Finset ℕ) (N : ℕ) (hlt : ∀ r ∈ T, p N < r) : pT T N = p N := by
  classical
  have hpN_notMem : p N ∉ T := fun hmem => lt_irrefl _ (hlt _ hmem)
  have hcount : Nat.count (fun n => n.Prime ∧ n ∉ T) (p N) = N := by
    rw [Nat.count_eq_card_filter_range]
    have hfeq : (Finset.range (p N)).filter (fun n => n.Prime ∧ n ∉ T)
        = (Finset.range (p N)).filter (fun n => n.Prime) := by
      apply Finset.filter_congr
      intro n hn
      rw [Finset.mem_range] at hn
      simp only [and_iff_left_iff_imp]
      intro _ hmem
      exact absurd (lt_trans hn (hlt n hmem)) (lt_irrefl n)
    rw [hfeq, ← Nat.count_eq_card_filter_range]
    exact Nat.count_nth_of_infinite Nat.infinite_setOf_prime N
  have hpN_sat : (fun n => n.Prime ∧ n ∉ T) (p N) := ⟨p_prime N, hpN_notMem⟩
  have h := Nat.nth_count (p := fun n => n.Prime ∧ n ∉ T) hpN_sat
  rw [hcount] at h; exact h

/-- **Ruler agreement under `Avoid`**: `pT T N = p N` for every level `N ≤ (|T|+k)²+2²⁰`. -/
theorem pT_eq_p (k : ℕ) (T : Finset ℕ) (hT : Avoid k T) {N : ℕ}
    (hN : N ≤ (T.card + k) ^ 2 + 1048576) : pT T N = p N := by
  apply pT_eq_p_of_lt
  intro r hr
  have h1 : bigEnough (T.card + k) < r := hT.2 r hr
  have h2 : p N ≤ bigEnough (T.card + k) := by
    rw [bigEnough]; exact p_strictMono.monotone hN
  omega

/-- **Skip bound**: deleting `|T|` primes shifts the index by at most `|T|`,
    so `pT T N ≤ p_{N+|T|}`. -/
theorem pT_le (T : Finset ℕ) (N : ℕ) : pT T N ≤ p (N + T.card) := by
  classical
  have hN : Nat.count (fun n => n.Prime ∧ n ∉ T) (pT T N) = N :=
    Nat.count_nth_of_infinite (deleted_infinite T) N
  have hsplit : Nat.count Nat.Prime (pT T N)
      = Nat.count (fun n => n.Prime ∧ n ∉ T) (pT T N)
        + Nat.count (fun n => n.Prime ∧ n ∈ T) (pT T N) := by
    rw [Nat.count_eq_card_filter_range, Nat.count_eq_card_filter_range, Nat.count_eq_card_filter_range,
      ← Finset.card_union_of_disjoint]
    · congr 1; ext n; simp only [Finset.mem_filter, Finset.mem_union]; tauto
    · rw [Finset.disjoint_filter]; intro n _ h; tauto
  have hbound : Nat.count (fun n => n.Prime ∧ n ∈ T) (pT T N) ≤ T.card := by
    rw [Nat.count_eq_card_filter_range]
    apply Finset.card_le_card
    intro n hn; rw [Finset.mem_filter] at hn; exact hn.2.2
  have hidx : deletedIdx T N ≤ N + T.card := by rw [deletedIdx, hsplit, hN]; omega
  calc pT T N = p (deletedIdx T N) := (p_deletedIdx T N).symm
    _ ≤ p (N + T.card) := p_strictMono.monotone hidx

/-- **`cheby_q`**: `4·pT T N < N²+3` for `N ≥ 14`, under `Avoid 2 T`.  For `N` in the
    agreement range it is `cheby`; beyond it `|T| < √N` so `pT T N ≤ p_{2N}` and the
    log-linear bound `nth_prime_lt_loglin` closes it. -/
theorem cheby_q (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 14 ≤ N) :
    4 * pT T N < N ^ 2 + 3 := by
  rcases le_or_gt N ((T.card + 2) ^ 2 + 1048576) with hle | hgt
  · rw [pT_eq_p 2 T hT hle]; exact Erdos306.Cheby.cheby N hN
  · have hsqlt : (T.card + 2) ^ 2 < N := by omega
    have hTcard : T.card + 2 < N := by nlinarith [hsqlt]
    have hpTle : pT T N ≤ p (N + T.card) := pT_le T N
    have hp2N : p (N + T.card) ≤ p (2 * N) := p_strictMono.monotone (by omega)
    have hsharp : p (2 * N) < 2 * (2 * N * (Nat.log 2 (2 * N) + 2)) + 1 :=
      Erdos306.Cheby.nth_prime_lt_loglin (2 * N) (by omega)
    have hlogbd : 300 * (Nat.log 2 N + 2) ≤ N := Erdos306.Cheby.three_hundred_loglin N (by omega)
    have hlog2N : Nat.log 2 (2 * N) ≤ Nat.log 2 N + 1 := by
      have hub : N < 2 ^ (Nat.log 2 N + 1) := Nat.lt_pow_succ_log_self (by norm_num) N
      have h2N : 2 * N < 2 ^ (Nat.log 2 N + 2) := by rw [pow_succ]; omega
      exact Nat.lt_succ_iff.mp (Nat.log_lt_of_lt_pow (by omega) h2N)
    have hpT2N : 4 * pT T N ≤ 4 * p (2 * N) := by omega
    have hmul : 16 * N * (300 * (Nat.log 2 N + 2)) ≤ 16 * N * N :=
      Nat.mul_le_mul_left (16 * N) hlogbd
    nlinarith [hpT2N, hsharp, hlog2N, hmul, hN, hgt]

/-! ### The floor band over the deleted ruler

    The §5 floor inputs, now over `q = pT T` (all `T`-free by construction).  Sound
    analogues of `floor_onset`/`floor_base`/`floor_side`, **gated by `Avoid 2 T` and
    `11 ≤ N`** (without which the onset is false — e.g. an empty feed at `N=0`). -/

/-- The `q`-feed atom relation: `atomG(pT T)(N+1) i N · q_i = P^q_N` (`i < N`). -/
theorem qfeed_mul (T : Finset ℕ) (N i : ℕ) (hi : i < N) :
    atomG (pT T) (N + 1) i N * pT T i = PG (pT T) N := by
  have h := atom_mulG (pT T) hi (Nat.lt_succ_self N)
  have hP : PG (pT T) (N + 1) = PG (pT T) N * pT T N := by
    rw [PG, PG, Finset.prod_range_succ]
  rw [hP] at h
  have h' : (atomG (pT T) (N + 1) i N * pT T i) * pT T N = PG (pT T) N * pT T N := by
    rw [← h]; ring
  exact Nat.eq_of_mul_eq_mul_right (pT_pos T N) h'

/-- `q_N = pT T N` does not divide `P^q_N` (a larger, different `q`-prime). -/
theorem q_not_dvd_PGq (T : Finset ℕ) (N : ℕ) : ¬ (pT T N ∣ PG (pT T) N) := by
  rw [PG, Prime.dvd_finset_prod_iff (pT_prime T N).prime]
  rintro ⟨k, hk, hdvd⟩
  have hk' : k < N := Finset.mem_range.1 hk
  have heq : pT T N = pT T k := (Nat.prime_dvd_prime_iff_eq (pT_prime T N) (pT_prime T k)).mp hdvd
  have : N = k := (pT_strictMono T).injective heq
  omega

/-- `q`-feed residues mod `q_N` are nonzero (for `i < N`). -/
theorem qatom_residue_ne_zero (T : Finset ℕ) (N i : ℕ) (hi : i < N) :
    ((atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N)) ≠ 0 := by
  haveI : Fact (pT T N).Prime := ⟨pT_prime T N⟩
  have hPN0 : ((PG (pT T) N : ℕ) : ZMod (pT T N)) ≠ 0 := by
    rw [Ne, ZMod.natCast_eq_zero_iff]; exact q_not_dvd_PGq T N
  intro hzero
  have hmul : ((atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N)) * ((pT T i : ℕ) : ZMod (pT T N))
      = ((PG (pT T) N : ℕ) : ZMod (pT T N)) := by rw [← Nat.cast_mul, qfeed_mul T N i hi]
  exact hPN0 (by rw [← hmul, hzero, zero_mul])

/-- `q`-feed residues mod `q_N` are injective in `i` over `range N`. -/
theorem qatom_residue_injOn (T : Finset ℕ) (N : ℕ) :
    Set.InjOn (fun i => ((atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N))) (Finset.range N) := by
  haveI : Fact (pT T N).Prime := ⟨pT_prime T N⟩
  intro i hi j hj hij
  have hi' : i < N := Finset.mem_range.1 hi
  have hj' : j < N := Finset.mem_range.1 hj
  simp only at hij
  have hmulZ : ∀ k, k < N →
      ((atomG (pT T) (N + 1) k N : ℕ) : ZMod (pT T N)) * ((pT T k : ℕ) : ZMod (pT T N))
        = ((PG (pT T) N : ℕ) : ZMod (pT T N)) := by
    intro k hk; rw [← Nat.cast_mul, qfeed_mul T N k hk]
  have e1 := hmulZ i hi'; have e2 := hmulZ j hj'
  rw [hij] at e1
  have hpij : ((pT T i : ℕ) : ZMod (pT T N)) = ((pT T j : ℕ) : ZMod (pT T N)) :=
    mul_left_cancel₀ (qatom_residue_ne_zero T N j hj') (e1.trans e2.symm)
  have hmod : pT T i % pT T N = pT T j % pT T N := by
    rwa [ZMod.natCast_eq_natCast_iff, Nat.ModEq] at hpij
  rw [Nat.mod_eq_of_lt (pT_strictMono T hi'), Nat.mod_eq_of_lt (pT_strictMono T hj')] at hmod
  exact (pT_strictMono T).injective hmod

/-- **`q`-feed residue-completeness** (Olson over the deleted ruler) within the full
    feed sum `σ¹^q(N)`, for `N ≥ 14` (where `cheby_q` gives the Olson cardinality). -/
theorem feedCompleteQ_sigma1 (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 14 ≤ N) (r : ℕ) :
    ∃ S : Finset ℕ, (∀ i ∈ S, i < N) ∧
      (∑ i ∈ S, atomG (pT T) (N + 1) i N) % pT T N = r % pT T N ∧
      (∑ i ∈ S, atomG (pT T) (N + 1) i N) ≤ sig1G (pT T) N := by
  haveI : Fact (pT T N).Prime := ⟨pT_prime T N⟩
  have hf0 : ∀ i ∈ Finset.range N, ((atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N)) ≠ 0 :=
    fun i hi => qatom_residue_ne_zero T N i (Finset.mem_range.1 hi)
  have hcard : 4 * pT T N < (Finset.range N).card ^ 2 + 3 := by
    rw [Finset.card_range]; exact cheby_q T hT N hN
  obtain ⟨S, hSsub, hSsum⟩ :=
    olson (pT_prime T N) (Finset.range N) (fun i => ((atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N)))
      hf0 (qatom_residue_injOn T N) hcard (r : ZMod (pT T N))
  refine ⟨S, fun i hi => Finset.mem_range.1 (hSsub hi), ?_, ?_⟩
  · have hcast : ((∑ i ∈ S, atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N)) = (r : ZMod (pT T N)) := by
      push_cast; exact hSsum
    rwa [ZMod.natCast_eq_natCast_iff, Nat.ModEq] at hcast
  · unfold sig1G
    exact Finset.sum_le_sum_of_subset_of_nonneg
      (fun i hi => Finset.mem_range.2 (Finset.mem_range.1 (hSsub hi))) (fun i _ _ => Nat.zero_le _)

/-- The deleted-ruler feed onset radius, now a **concrete** definition: the least `y`
    with the `q`-feed residue-complete within `y` (mirrors `wcost`). -/
noncomputable def feedCompleteQ (T : Finset ℕ) (N y : ℕ) : Prop :=
  ∀ r, ∃ S : Finset ℕ, (∀ i ∈ S, i < N) ∧
    (∑ i ∈ S, atomG (pT T) (N + 1) i N) % pT T N = r % pT T N ∧
    (∑ i ∈ S, atomG (pT T) (N + 1) i N) ≤ y

noncomputable def wcostQ (T : Finset ℕ) (N : ℕ) : ℕ := sInf {y | feedCompleteQ T N y}

/-- The deleted-ruler floor half-width.  **Anchored** at the gap-free floor
    `Block.cwidBase` at `N = 10` (mirroring `Block.cwid`), then lifted
    `cwidQ(N+1) = q_N·cwidQ N + w_N^ex` for `N ≥ 10`.  The anchor matches the full
    ruler's, so under ruler agreement `cwidQ T N = cwid N` (`cwidQ_eq`). -/
noncomputable def cwidQ (T : Finset ℕ) : ℕ → ℕ
  | 0 => 0
  | (n + 1) => if 10 ≤ n then pT T n * cwidQ T n + wcostQ T n
               else if n + 1 = 10 then Block.cwidBase else 0

/-- The deleted-ruler floor recurrence, valid in the anchored regime `N ≥ 10`. -/
theorem cwidQ_succ (T : Finset ℕ) {n : ℕ} (hn : 10 ≤ n) :
    cwidQ T (n + 1) = pT T n * cwidQ T n + wcostQ T n := by
  show (if 10 ≤ n then pT T n * cwidQ T n + wcostQ T n
        else if n + 1 = 10 then Block.cwidBase else 0)
       = pT T n * cwidQ T n + wcostQ T n
  rw [if_pos hn]

-- (`feedCompleteQ_small`, `feedCompleteQ_sig`, `floor_onset_q` are now proved further down,
--  after the agreement-reduction lemmas they rely on.)

/-! ### Agreement reduction: `q`-quantities = `p`-quantities below the agreement level

    For levels where the deleted ruler agrees with the full ruler (`pT T j = p j`), the
    `q`-feed atoms, `wcostQ`, `cwidQ`, `P^q`, `σ²^q` all equal their `p`-counterparts.  This
    gives the §5 floor-ratio **base** `γ^q_{2²⁰} = γ_{2²⁰} ≤ 181/1000` from the p-side. -/

/-- `atomG(pT T)(N+1) i N = atom1 N i` when `pT T` agrees with `p` below `N`. -/
theorem atomG_eq_atom1 (T : Finset ℕ) (N i : ℕ) (hagree : ∀ j < N, pT T j = p j) :
    atomG (pT T) (N + 1) i N = Block.atom1 N i := by
  rw [Block.atom1, Block.atom, atomG]
  apply Finset.prod_congr rfl
  intro k hk
  rw [Finset.mem_sdiff, Finset.mem_range, Finset.mem_insert, Finset.mem_singleton] at hk
  exact hagree k (by omega)

/-- The `q`-feed sum equals the `p`-feed sum (below the agreement level). -/
theorem qsum_eq (T : Finset ℕ) (N : ℕ) (hagree : ∀ j < N, pT T j = p j) (S : Finset ℕ)
    (hS : ∀ i ∈ S, i < N) :
    ∑ i ∈ S, atomG (pT T) (N + 1) i N = ∑ i ∈ S, Block.atom1 N i :=
  Finset.sum_congr rfl (fun i _ => atomG_eq_atom1 T N i hagree)

/-- `wcostQ T N = wcost N` when `pT T` agrees with `p` up to `N`. -/
theorem wcostQ_eq (T : Finset ℕ) (N : ℕ) (hagree : ∀ j ≤ N, pT T j = p j) :
    wcostQ T N = Block.wcost N := by
  have hpN : pT T N = p N := hagree N (le_refl N)
  have hag' : ∀ j < N, pT T j = p j := fun j hj => hagree j (by omega)
  unfold wcostQ Block.wcost
  congr 1
  ext y
  show feedCompleteQ T N y ↔ Block.feedComplete N y
  unfold feedCompleteQ Block.feedComplete
  constructor
  · intro h r; obtain ⟨S, hS, hres, hle⟩ := h r
    rw [qsum_eq T N hag' S hS] at hres hle; rw [hpN] at hres
    exact ⟨S, hS, hres, hle⟩
  · intro h r; obtain ⟨S, hS, hres, hle⟩ := h r
    rw [← qsum_eq T N hag' S hS] at hres hle; rw [← hpN] at hres
    exact ⟨S, hS, hres, hle⟩

/-- `P^q_N = P_N` (agreement below `N`). -/
theorem PGq_eq (T : Finset ℕ) (N : ℕ) (hagree : ∀ j < N, pT T j = p j) :
    PG (pT T) N = Block.P N := by
  rw [PG, Block.P]; exact Finset.prod_congr rfl (fun k hk => hagree k (Finset.mem_range.1 hk))

/-- `cwidQ T N = cwid N` (agreement up to `N`). -/
theorem cwidQ_eq (T : Finset ℕ) (N : ℕ) (hagree : ∀ j ≤ N, pT T j = p j) :
    cwidQ T N = Block.cwid N := by
  induction N with
  | zero => rfl
  | succ n ih =>
    have hagn : ∀ j ≤ n, pT T j = p j := fun j hj => hagree j (by omega)
    rcases le_or_gt 10 n with hn | hn
    · -- anchored regime: both recurrences fire
      rw [cwidQ_succ T hn, Block.cwid_succ hn, ih hagn, wcostQ_eq T n hagn, hagree n (by omega)]
    · -- below the anchor: both reduce to the same `if n+1 = 10 then cwidBase else 0`
      simp only [cwidQ, Block.cwid, if_neg (show ¬ 10 ≤ n by omega)]

/-- `σ²^q_N = σ²_N` (agreement below `N`). -/
theorem sig2G_eq (T : Finset ℕ) (N : ℕ) (hagree : ∀ j < N, pT T j = p j) :
    sig2G (pT T) N = Block.sig2 N := by
  rw [sig2G, Block.sig2]
  apply Finset.sum_congr rfl
  intro ij hij
  simp only [pairsBelowG, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hij
  rw [atomG, Block.atom]
  apply Finset.prod_congr rfl
  intro k hk
  rw [Finset.mem_sdiff, Finset.mem_range] at hk
  exact hagree k (by omega)

/-- `atomG(pT T) N i j = atom N i j` under ruler agreement below `N`. -/
theorem atomG_eq_atom (T : Finset ℕ) (N i j : ℕ) (hagree : ∀ k < N, pT T k = p k) :
    atomG (pT T) N i j = Block.atom N i j := by
  rw [atomG, Block.atom]
  apply Finset.prod_congr rfl
  intro k hk
  rw [Finset.mem_sdiff, Finset.mem_range] at hk
  exact hagree k hk.1

/-- `Reach2G(pT T) N = Reach2 N` under ruler agreement below `N`. -/
theorem Reach2G_eq (T : Finset ℕ) (N t : ℕ) (hagree : ∀ k < N, pT T k = p k) :
    Reach2G (pT T) N t ↔ Block.Reach2 N t := by
  constructor
  · rintro ⟨S, hS, hsum⟩
    exact ⟨S, hS, hsum.trans (Finset.sum_congr rfl
      (fun ij _ => atomG_eq_atom T N ij.1 ij.2 hagree))⟩
  · rintro ⟨S, hS, hsum⟩
    exact ⟨S, hS, hsum.trans (Finset.sum_congr rfl
      (fun ij _ => (atomG_eq_atom T N ij.1 ij.2 hagree).symm))⟩

/-- **`q`-feed completeness within `σ¹^q`, small range `11≤N≤13`**, now **PROVED** from the
    integer `feedComplete_sigma1` by ruler agreement (no longer an axiom). -/
theorem feedCompleteQ_small (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 11 ≤ N) (hN' : N ≤ 13) :
    feedCompleteQ T N (sig1G (pT T) N) := by
  have hag : ∀ j, j ≤ 1048576 → pT T j = p j := fun j hj =>
    pT_eq_p 2 T hT (le_trans hj (Nat.le_add_left _ _))
  have hagN : ∀ j < N, pT T j = p j := fun j hj => hag j (by omega)
  have hpN : pT T N = p N := hag N (by omega)
  intro r
  obtain ⟨S, hS, hres, _⟩ := Block.feedComplete_sigma1 N (by omega) r
  have hsumeq : (∑ i ∈ S, atomG (pT T) (N + 1) i N) = ∑ i ∈ S, Block.atom1 N i :=
    Finset.sum_congr rfl (fun i _ => atomG_eq_atom1 T N i hagN)
  refine ⟨S, hS, ?_, ?_⟩
  · rw [hpN, hsumeq]; exact hres
  · unfold sig1G
    apply Finset.sum_le_sum_of_subset_of_nonneg
    · intro i hi; exact Finset.mem_range.2 (hS i hi)
    · intro i _ _; exact Nat.zero_le _

theorem feedCompleteQ_sig (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 11 ≤ N) :
    feedCompleteQ T N (sig1G (pT T) N) := by
  rcases le_or_gt N 13 with h | h
  · exact feedCompleteQ_small T hT N hN h
  · exact fun r => feedCompleteQ_sigma1 T hT N (by omega) r

/-- **Deleted-ruler feed onset** for `N ≥ 11`, **PROVED**: `wcostQ` is the least
    residue-complete radius (finite by `feedCompleteQ_sig`). -/
theorem floor_onset_q (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 11 ≤ N) (r : ℕ) :
    ∃ u, FeedSumG (pT T) N u ∧ u % pT T N = r % pT T N ∧ u ≤ wcostQ T N := by
  have hne : {y | feedCompleteQ T N y}.Nonempty := ⟨sig1G (pT T) N, feedCompleteQ_sig T hT N hN⟩
  have hmem : feedCompleteQ T N (wcostQ T N) := Nat.sInf_mem hne
  obtain ⟨S, hS, hres, hle⟩ := hmem r
  exact ⟨∑ i ∈ S, atomG (pT T) (N + 1) i N, ⟨S, hS, rfl⟩, hres, hle⟩

/-- **Deleted-ruler base band** at `N₀ = 11`, now **PROVED** from the integer `floor_base`
    by ruler agreement at level 11 (no longer an axiom). -/
theorem floor_base_q (T : Finset ℕ) (hT : Avoid 2 T) :
    ∀ t, cwidQ T 11 ≤ t → t ≤ sig2G (pT T) 11 - cwidQ T 11 → Reach2G (pT T) 11 t := by
  have hag : ∀ j, j ≤ 1048576 → pT T j = p j := fun j hj =>
    pT_eq_p 2 T hT (le_trans hj (Nat.le_add_left _ _))
  have hag11 : ∀ k < 11, pT T k = p k := fun k hk => hag k (by omega)
  have hcw : cwidQ T 11 = Block.cwid 11 := cwidQ_eq T 11 (fun j hj => hag j (by omega))
  have hs2 : sig2G (pT T) 11 = Block.sig2 11 := sig2G_eq T 11 hag11
  intro t hlo hhi
  rw [hcw] at hlo
  rw [hcw, hs2] at hhi
  rw [Reach2G_eq T 11 t hag11]
  exact Block.floor_base t hlo hhi

/-! ### Deleted-ruler analytic facts: `B^q → ∞` (Mertens minus a finite set) -/

open Filter in
/-- The reciprocals of the deleted-ruler primes are **not summable**: removing the
    finite `T` from the primes (whose reciprocals diverge) leaves a divergent sum. -/
theorem not_summable_pT (T : Finset ℕ) :
    ¬ Summable (fun i : ℕ => (1 : ℝ) / (pT T i)) := by
  classical
  -- transport along pT to the indicator over D = {prime ∧ ∉T}
  have hrange : ∀ x ∉ Set.range (pT T),
      Set.indicator {n | n.Prime ∧ n ∉ T} (fun n : ℕ => (1 : ℝ) / n) x = 0 := by
    intro x hx
    apply Set.indicator_of_notMem
    intro hxD
    exact hx ⟨Nat.count (fun n => n.Prime ∧ n ∉ T) x, Nat.nth_count hxD⟩
  have heq : (fun i : ℕ => (1 : ℝ) / (pT T i))
      = (Set.indicator {n | n.Prime ∧ n ∉ T} (fun n : ℕ => (1 : ℝ) / n)) ∘ (pT T) := by
    funext i
    show (1 : ℝ) / (pT T i)
      = Set.indicator {n | n.Prime ∧ n ∉ T} (fun n : ℕ => (1 : ℝ) / n) (pT T i)
    have hmem : pT T i ∈ {n | n.Prime ∧ n ∉ T} := ⟨pT_prime T i, pT_notMem T i⟩
    rw [Set.indicator_of_mem hmem]
  rw [heq, Function.Injective.summable_iff (pT_strictMono T).injective hrange]
  -- reduce to the full prime indicator (differs on the finite set T)
  intro hg
  set f : ℕ → ℝ := Set.indicator {n | n.Prime} (fun n => (1 : ℝ) / n) with hf
  set g : ℕ → ℝ := Set.indicator {n | n.Prime ∧ n ∉ T} (fun n => (1 : ℝ) / n) with hg'
  have hfin : Summable (fun n => f n - g n) := by
    apply summable_of_ne_finset_zero (s := T)
    intro n hn
    by_cases hp : n.Prime
    · have hnT : n ∉ T := hn
      simp only [hf, hg', Set.indicator_of_mem (show n ∈ {n | n.Prime} from hp),
        Set.indicator_of_mem (show n ∈ {n | n.Prime ∧ n ∉ T} from ⟨hp, hnT⟩), sub_self]
    · simp only [hf, hg', Set.indicator_of_notMem (show n ∉ {n | n.Prime} from hp),
        Set.indicator_of_notMem (show n ∉ {n | n.Prime ∧ n ∉ T} from fun h => hp h.1), sub_self]
  have hsumf : Summable f := by
    have h := hg.add hfin
    exact h.congr (fun n => by simp)
  exact not_summable_one_div_on_primes hsumf

/-- `B^q_N → ∞` (the deleted-ruler covering input). -/
theorem Bq_unbounded (T : Finset ℕ) (C : ℚ) : ∃ N, C ≤ FloorGen.BG (pT T) N :=
  FloorGen.BG_unbounded (pT T) (pT_pos T) (not_summable_pT T) C

/-- `σ²^q(N) = P^q_N · B^q_N`. -/
theorem sig2_eqQ (T : Finset ℕ) (N : ℕ) :
    (FloorGen.sig2G (pT T) N : ℚ) = (FloorGen.PG (pT T) N : ℚ) * FloorGen.BG (pT T) N :=
  FloorGen.sig2_eqG (pT T) (pT_pos T) N

/-- `B^q_N` is monotone. -/
theorem Bq_mono (T : Finset ℕ) : Monotone (FloorGen.BG (pT T)) :=
  FloorGen.BG_mono (pT T) (pT_pos T)

/-! ### The deleted-ruler floor ratio bounds (sound `q`-analogues of §5) -/

/-- `γ^q_N = cwidQ N / P^q_N` is **monotone increasing** in `N`: the recurrence
    `cwidQ(N+1) = q_N·cwidQ N + w_N^ex`, `P^q(N+1) = P^q_N·q_N` adds only the
    non-negative term `w_N^ex/(q_N·P^q_N)`. -/
theorem cwidQ_div_PG_mono (T : Finset ℕ) {N M : ℕ} (hN : 10 ≤ N) (hNM : N ≤ M) :
    (cwidQ T N : ℚ) / (FloorGen.PG (pT T) N : ℚ)
      ≤ (cwidQ T M : ℚ) / (FloorGen.PG (pT T) M : ℚ) := by
  induction M, hNM using Nat.le_induction with
  | base => exact le_refl _
  | succ K hK ih =>
      have hPKpos : (0 : ℚ) < (FloorGen.PG (pT T) K : ℚ) := by
        exact_mod_cast FloorGen.PG_pos (pT T) (pT_pos T) K
      have hpKpos : (0 : ℚ) < (pT T K : ℚ) := by exact_mod_cast pT_pos T K
      have hPsucc : (FloorGen.PG (pT T) (K + 1) : ℚ)
          = (FloorGen.PG (pT T) K : ℚ) * (pT T K : ℚ) := by
        have h : FloorGen.PG (pT T) (K + 1) = FloorGen.PG (pT T) K * pT T K := by
          unfold FloorGen.PG; rw [Finset.prod_range_succ]
        rw [h]; push_cast; ring
      have hcsucc : (cwidQ T (K + 1) : ℚ)
          = (pT T K : ℚ) * (cwidQ T K : ℚ) + (wcostQ T K : ℚ) := by
        rw [cwidQ_succ T (le_trans hN hK)]; push_cast; ring
      have hstep : (cwidQ T (K + 1) : ℚ) / (FloorGen.PG (pT T) (K + 1) : ℚ)
          = (cwidQ T K : ℚ) / (FloorGen.PG (pT T) K : ℚ)
            + (wcostQ T K : ℚ) / ((pT T K : ℚ) * (FloorGen.PG (pT T) K : ℚ)) := by
        rw [hcsucc, hPsucc]; field_simp
      have hwnn : 0 ≤ (wcostQ T K : ℚ) / ((pT T K : ℚ) * (FloorGen.PG (pT T) K : ℚ)) := by
        positivity
      rw [hstep]; linarith [ih, hwnn]


/-! ### Divisibility over the deleted ruler -/

/-- `P^q_g ∣ P^q_N` for `g ≤ N`. -/
theorem PGq_dvd_mono (T : Finset ℕ) {g N : ℕ} (h : g ≤ N) :
    FloorGen.PG (pT T) g ∣ FloorGen.PG (pT T) N := by
  unfold FloorGen.PG
  refine Finset.prod_dvd_prod_of_subset _ _ _ ?_
  intro x hx; exact Finset.mem_range.2 (lt_of_lt_of_le (Finset.mem_range.1 hx) h)

/-- The deleted-ruler index of the largest prime factor of `b`. -/
noncomputable def idxLargestQ (T : Finset ℕ) (b : ℕ) : ℕ :=
  b.primeFactors.sup (fun q => Nat.count (fun n => n.Prime ∧ n ∉ T) q + 1)

/-- **Divisibility over the deleted ruler**: a squarefree `b` whose primes avoid
    `T` divides the deleted-ruler primorial `P^q_{N_b}`. -/
theorem dvd_PGq_idxLargestQ (T : Finset ℕ) (b : ℕ) (hb : Squarefree b)
    (hdisj : Disjoint b.primeFactors T) :
    b ∣ FloorGen.PG (pT T) (idxLargestQ T b) := by
  classical
  have hb' : (∏ q ∈ b.primeFactors, q) = b := Nat.prod_primeFactors_of_squarefree hb
  have hqD : ∀ q ∈ b.primeFactors, q.Prime ∧ q ∉ T := by
    intro q hq
    exact ⟨Nat.prime_of_mem_primeFactors hq, Finset.disjoint_left.1 hdisj hq⟩
  have hqp : ∀ q ∈ b.primeFactors, pT T (Nat.count (fun n => n.Prime ∧ n ∉ T) q) = q :=
    fun q hq => Nat.nth_count (hqD q hq)
  have hsup : idxLargestQ T b
      = b.primeFactors.sup (fun q => Nat.count (fun n => n.Prime ∧ n ∉ T) q + 1) := rfl
  have hqlt : ∀ q ∈ b.primeFactors,
      Nat.count (fun n => n.Prime ∧ n ∉ T) q < idxLargestQ T b := by
    intro q hq
    have hle : (fun q => Nat.count (fun n => n.Prime ∧ n ∉ T) q + 1) q
        ≤ b.primeFactors.sup (fun q => Nat.count (fun n => n.Prime ∧ n ∉ T) q + 1) :=
      Finset.le_sup (f := fun q => Nat.count (fun n => n.Prime ∧ n ∉ T) q + 1) hq
    rw [hsup]; simp only at hle; omega
  have hinj : Set.InjOn (Nat.count (fun n => n.Prime ∧ n ∉ T)) (b.primeFactors : Set ℕ) := by
    intro q1 h1 q2 h2 he
    rw [← hqp q1 h1, ← hqp q2 h2, he]
  have hb2 : (∏ i ∈ b.primeFactors.image (Nat.count (fun n => n.Prime ∧ n ∉ T)), pT T i) = b := by
    rw [Finset.prod_image hinj]
    rw [show (∏ q ∈ b.primeFactors, pT T (Nat.count (fun n => n.Prime ∧ n ∉ T) q))
          = ∏ q ∈ b.primeFactors, q from Finset.prod_congr rfl (fun q hq => hqp q hq)]
    exact hb'
  have key : (∏ i ∈ b.primeFactors.image (Nat.count (fun n => n.Prime ∧ n ∉ T)), pT T i)
      ∣ FloorGen.PG (pT T) (idxLargestQ T b) := by
    unfold FloorGen.PG
    apply Finset.prod_dvd_prod_of_subset
    intro i hi
    obtain ⟨q, hq, rfl⟩ := Finset.mem_image.1 hi
    exact Finset.mem_range.2 (hqlt q hq)
  rwa [hb2] at key

/-- `b ∣ P^q_N` for any level `N ≥ N_b` (squarefree `b` avoiding `T`). -/
theorem dvd_PGq_of_le (T : Finset ℕ) {b N : ℕ} (hb : Squarefree b)
    (hdisj : Disjoint b.primeFactors T) (hN : idxLargestQ T b ≤ N) :
    b ∣ FloorGen.PG (pT T) N :=
  (dvd_PGq_idxLargestQ T b hb hdisj).trans (PGq_dvd_mono T hN)

/-! ### The §5.2 onset window over the deleted ruler (for `floor_ratio5_q`) -/

/-- **Uniform `q`-prime upper bound**: `pT T N < 4N(⌊log₂N⌋+3)+1` for `N ≥ 56`, under
    `Avoid 2 T`.  Agreement gives `pT T N = p N` (`p`-bound) below the split; beyond it
    `|T| < √N` so `pT T N ≤ p_{2N}` and the `p`-bound at `2N` doubles the constant. -/
theorem pT_lt_loglin (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 56 ≤ N) :
    pT T N < 4 * N * (Nat.log 2 N + 3) + 1 := by
  rcases le_or_gt N ((T.card + 2) ^ 2 + 1048576) with hle | hgt
  · rw [pT_eq_p 2 T hT hle]
    have h := Erdos306.Cheby.nth_prime_lt_loglin N hN
    have he : (Nat.nth Nat.Prime N : ℕ) = p N := rfl
    rw [he] at h; nlinarith [h]
  · have hsqlt : (T.card + 2) ^ 2 < N := by omega
    have hTcard : T.card + 2 < N := by nlinarith [hsqlt]
    have hpTle : pT T N ≤ p (N + T.card) := pT_le T N
    have hp2N : p (N + T.card) ≤ p (2 * N) := p_strictMono.monotone (by omega)
    have hsharp : p (2 * N) < 2 * (2 * N * (Nat.log 2 (2 * N) + 2)) + 1 :=
      Erdos306.Cheby.nth_prime_lt_loglin (2 * N) (by omega)
    have hlog2N : Nat.log 2 (2 * N) ≤ Nat.log 2 N + 1 := by
      have hub : N < 2 ^ (Nat.log 2 N + 1) := Nat.lt_pow_succ_log_self (by norm_num) N
      have h2N : 2 * N < 2 ^ (Nat.log 2 N + 2) := by rw [pow_succ]; omega
      exact Nat.lt_succ_iff.mp (Nat.log_lt_of_lt_pow (by omega) h2N)
    have hpT2N : pT T N ≤ p (2 * N) := le_trans hpTle hp2N
    nlinarith [hpT2N, hsharp, hlog2N, hN]

/-- The `q`-Olson window size `c₀^q(N) = ⌊√(4·pT T N−3)⌋+1`. -/
noncomputable def c0Q (T : Finset ℕ) (N : ℕ) : ℕ := Nat.sqrt (4 * pT T N - 3) + 1

theorem four_pT_lt_c0Q_sq (T : Finset ℕ) (N : ℕ) : 4 * pT T N < c0Q T N ^ 2 + 3 := by
  have h := Nat.lt_succ_sqrt (4 * pT T N - 3)
  have hp : 2 ≤ pT T N := (pT_prime T N).two_le
  have hsq : c0Q T N ^ 2 = (4 * pT T N - 3).sqrt.succ * (4 * pT T N - 3).sqrt.succ := by
    unfold c0Q; rw [Nat.succ_eq_add_one, pow_two]
  rw [hsq]; omega

theorem c0Q_le (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 14 ≤ N) : c0Q T N ≤ N := by
  have hc := cheby_q T hT N hN
  have hp : 2 ≤ pT T N := (pT_prime T N).two_le
  have hlt : (4 * pT T N - 3).sqrt < N := Nat.sqrt_lt'.mpr (by omega)
  unfold c0Q; omega

/-- The `c₀^q` smallest `q`-feed atoms. -/
noncomputable def CwinQ (T : Finset ℕ) (N : ℕ) : Finset ℕ := Finset.Ico (N - c0Q T N) N

theorem CwinQ_subset (T : Finset ℕ) (N : ℕ) : CwinQ T N ⊆ Finset.range N := by
  intro i hi; simp only [CwinQ, Finset.mem_Ico] at hi; exact Finset.mem_range.2 hi.2

theorem CwinQ_card (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 14 ≤ N) :
    (CwinQ T N).card = c0Q T N := by
  rw [CwinQ, Nat.card_Ico]; have := c0Q_le T hT N hN; omega

/-- `σ(C^q_N) = Σ_{i∈C^q} q-atom`. -/
noncomputable def sigmaCQ (T : Finset ℕ) (N : ℕ) : ℕ := ∑ i ∈ CwinQ T N, atomG (pT T) (N + 1) i N

/-- **Olson over `C` for the deleted ruler**: `wcostQ T N ≤ σ(C^q_N)` for `N ≥ 14`. -/
theorem wcostQ_le_sigmaCQ (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 14 ≤ N) :
    wcostQ T N ≤ sigmaCQ T N := by
  haveI : Fact (pT T N).Prime := ⟨pT_prime T N⟩
  have hsub : CwinQ T N ⊆ Finset.range N := CwinQ_subset T N
  have hcompl : feedCompleteQ T N (sigmaCQ T N) := by
    intro r
    have hf0 : ∀ i ∈ CwinQ T N, ((atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N)) ≠ 0 :=
      fun i hi => qatom_residue_ne_zero T N i (Finset.mem_range.1 (hsub hi))
    have hinj : Set.InjOn (fun i => ((atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N))) (CwinQ T N) :=
      (qatom_residue_injOn T N).mono (Finset.coe_subset.mpr hsub)
    have hcard : 4 * pT T N < (CwinQ T N).card ^ 2 + 3 := by
      rw [CwinQ_card T hT N hN]; exact four_pT_lt_c0Q_sq T N
    obtain ⟨S, hSsub, hSsum⟩ :=
      olson (pT_prime T N) (CwinQ T N) (fun i => ((atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N)))
        hf0 hinj hcard (r : ZMod (pT T N))
    refine ⟨S, fun i hi => Finset.mem_range.1 (hsub (hSsub hi)), ?_, ?_⟩
    · have hcast : ((∑ i ∈ S, atomG (pT T) (N + 1) i N : ℕ) : ZMod (pT T N)) = (r : ZMod (pT T N)) := by
        push_cast; exact hSsum
      rwa [ZMod.natCast_eq_natCast_iff, Nat.ModEq] at hcast
    · calc (∑ i ∈ S, atomG (pT T) (N + 1) i N) ≤ ∑ i ∈ CwinQ T N, atomG (pT T) (N + 1) i N :=
              Finset.sum_le_sum_of_subset_of_nonneg hSsub (fun i _ _ => Nat.zero_le _)
        _ = sigmaCQ T N := rfl
  exact Nat.sInf_le hcompl

/-- `p_k ≤ pT T k`: the deleted ruler dominates the full ruler. -/
theorem pT_ge_p (T : Finset ℕ) (k : ℕ) : p k ≤ pT T k := by
  rw [← p_deletedIdx T k]
  exact p_strictMono.monotone (deletedIdx_strictMono T).le_apply

/-- `c₀^q(k) ≤ 2√(pT T k) + 1` over `ℝ`. -/
theorem c0Q_real_le (T : Finset ℕ) (k : ℕ) :
    (c0Q T k : ℝ) ≤ 2 * Real.sqrt (pT T k : ℝ) + 1 := by
  have h1 : (Nat.sqrt (4 * pT T k - 3) : ℝ) ^ 2 ≤ 4 * (pT T k : ℝ) := by
    have hle : (Nat.sqrt (4 * pT T k - 3)) ^ 2 ≤ 4 * pT T k := le_trans (Nat.sqrt_le' _) (by omega)
    calc (Nat.sqrt (4 * pT T k - 3) : ℝ) ^ 2 = (((Nat.sqrt (4 * pT T k - 3)) ^ 2 : ℕ) : ℝ) := by
            push_cast; ring
      _ ≤ ((4 * pT T k : ℕ) : ℝ) := by exact_mod_cast hle
      _ = 4 * (pT T k : ℝ) := by push_cast; ring
  have ha : (0 : ℝ) ≤ (Nat.sqrt (4 * pT T k - 3) : ℝ) := by positivity
  have h2 : (Nat.sqrt (4 * pT T k - 3) : ℝ) ≤ 2 * Real.sqrt (pT T k : ℝ) := by
    calc (Nat.sqrt (4 * pT T k - 3) : ℝ) = Real.sqrt ((Nat.sqrt (4 * pT T k - 3) : ℝ) ^ 2) :=
            (Real.sqrt_sq ha).symm
      _ ≤ Real.sqrt (4 * (pT T k : ℝ)) := Real.sqrt_le_sqrt h1
      _ = 2 * Real.sqrt (pT T k : ℝ) := by
          rw [show (4 : ℝ) * (pT T k : ℝ) = 2 ^ 2 * (pT T k : ℝ) by ring,
              Real.sqrt_mul (by positivity), Real.sqrt_sq (by norm_num)]
  have hc0 : (c0Q T k : ℝ) = (Nat.sqrt (4 * pT T k - 3) : ℝ) + 1 := by
    rw [show c0Q T k = Nat.sqrt (4 * pT T k - 3) + 1 from rfl]; push_cast; ring
  rw [hc0]; linarith

/-- `5·c₀^q(k) ≤ k` for `k ≥ 2²⁰` (so `k − c₀^q ≥ 4k/5`), via `pT_lt_loglin`. -/
theorem c0Q_window (T : Finset ℕ) (hT : Avoid 2 T) (k : ℕ) (hk : 1048576 ≤ k) :
    5 * c0Q T k ≤ k := by
  set L := Nat.log 2 k with hLdef
  have hloglin : 410 * (L + 3) ≤ k := by
    have hpow : (2 : ℕ) ^ L ≤ k := Nat.pow_log_le_self 2 (by omega)
    have hL20 : 20 ≤ L := by
      have h20 : (2 : ℕ) ^ 20 = 1048576 := by norm_num
      have h8 : (2 : ℕ) ^ 20 ≤ k := by omega
      calc 20 = Nat.log 2 (2 ^ 20) := (Nat.log_pow (by norm_num) 20).symm
        _ ≤ Nat.log 2 k := Nat.log_mono_right h8
    have hgen : ∀ j, 20 ≤ j → 410 * (j + 3) ≤ 2 ^ j := by
      intro j hj
      induction j, hj using Nat.le_induction with
      | base => norm_num
      | succ i hi ih => rw [pow_succ]; omega
    exact le_trans (hgen L hL20) hpow
  have hpk : pT T k < 4 * k * (L + 3) + 1 := pT_lt_loglin T hT k (by omega)
  have hs2 : (Nat.sqrt (4 * pT T k - 3)) ^ 2 ≤ 4 * pT T k - 3 := Nat.sqrt_le' _
  have hp2 : 2 ≤ pT T k := (pT_prime T k).two_le
  have hc0 : c0Q T k = Nat.sqrt (4 * pT T k - 3) + 1 := rfl
  set s := Nat.sqrt (4 * pT T k - 3) with hsdef
  have hs2' : s ^ 2 ≤ 4 * pT T k := le_trans hs2 (by omega)
  have hsbd : s ^ 2 ≤ 16 * k * (L + 3) + 4 := by nlinarith [hs2', hpk]
  have hsR : (s : ℝ) ^ 2 ≤ 16 * (k : ℝ) * ((L : ℝ) + 3) + 4 := by exact_mod_cast hsbd
  have hkR : (410 : ℝ) * ((L : ℝ) + 3) ≤ (k : ℝ) := by exact_mod_cast hloglin
  have hkpos : (1048576 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
  have hk0 : (0 : ℝ) ≤ (k : ℝ) := by positivity
  have hLnn : (0 : ℝ) ≤ (L : ℝ) := by positivity
  have hsnn : (0 : ℝ) ≤ (s : ℝ) := by positivity
  have h5R : 5 * ((s : ℝ) + 1) ≤ (k : ℝ) := by
    nlinarith [hsR, hkR, hkpos, hLnn, hsnn, sq_nonneg ((k : ℝ) - 5 * (s : ℝ) - 5),
      mul_nonneg hk0 hLnn]
  have h5nat : 5 * (s + 1) ≤ k := by exact_mod_cast h5R
  rw [hc0]; omega

/-- `σ(C^q_N) = P^q_N · Σ_{i∈C^q} 1/q_i`. -/
theorem sigmaCQ_q (T : Finset ℕ) (N : ℕ) :
    (sigmaCQ T N : ℚ) = (PG (pT T) N : ℚ) * ∑ i ∈ CwinQ T N, (1 : ℚ) / (pT T i : ℚ) := by
  unfold sigmaCQ
  rw [Finset.mul_sum]; push_cast
  apply Finset.sum_congr rfl
  intro i hi
  have hi' : i < N := Finset.mem_range.1 (CwinQ_subset T N hi)
  have hpi : (pT T i : ℚ) ≠ 0 := ne_of_gt (by exact_mod_cast pT_pos T i)
  rw [mul_one_div, eq_div_iff hpi]
  exact_mod_cast qfeed_mul T N i hi'

/-- The `q`-window reciprocal sum `≤ c₀^q/q_{N−c₀^q}`. -/
theorem window_sum_le_ratioQ (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 14 ≤ N) :
    ∑ i ∈ CwinQ T N, (1 : ℚ) / (pT T i : ℚ) ≤ (c0Q T N : ℚ) / (pT T (N - c0Q T N) : ℚ) := by
  have hpm : ∀ i ∈ CwinQ T N, (1 : ℚ) / (pT T i : ℚ) ≤ 1 / (pT T (N - c0Q T N) : ℚ) := by
    intro i hi
    have hle : N - c0Q T N ≤ i := (Finset.mem_Ico.1 hi).1
    exact one_div_le_one_div_of_le (by exact_mod_cast pT_pos T _)
      (by exact_mod_cast (pT_strictMono T).monotone hle)
  have hcard : (CwinQ T N).card = c0Q T N := CwinQ_card T hT N hN
  calc ∑ i ∈ CwinQ T N, (1 : ℚ) / (pT T i : ℚ)
      ≤ ∑ _i ∈ CwinQ T N, (1 : ℚ) / (pT T (N - c0Q T N) : ℚ) := Finset.sum_le_sum hpm
    _ = (c0Q T N : ℚ) * (1 / (pT T (N - c0Q T N) : ℚ)) := by
        rw [Finset.sum_const, hcard, nsmul_eq_mul]
    _ = (c0Q T N : ℚ) / (pT T (N - c0Q T N) : ℚ) := by rw [mul_one_div]

set_option maxHeartbeats 1000000 in
/-- **The per-term `q`-floor-ratio bound** `c₀^q/(q_k q_{k−c₀^q}) ≤ 1/(k√k)` for `k ≥ 2²⁰`,
    mirroring `term_real_bound` (`q_k ≥ p_k ≥ kL/7`, `c₀^q ≤ 2√q_k+1` cancels `q_k`). -/
theorem term_real_boundQ (T : Finset ℕ) (hT : Avoid 2 T) (k : ℕ) (hk : 1048576 ≤ k) :
    (c0Q T k : ℝ) / ((pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ)) ≤ 1 / ((k : ℝ) * Real.sqrt (k : ℝ)) := by
  set L := Nat.log 2 k with hLdef
  have hL20 : 20 ≤ L := by
    rw [hLdef]
    have h20 : (2 : ℕ) ^ 20 = 1048576 := by norm_num
    have h8 : (2 : ℕ) ^ 20 ≤ k := by omega
    calc 20 = Nat.log 2 (2 ^ 20) := (Nat.log_pow (by norm_num) 20).symm
      _ ≤ Nat.log 2 k := Nat.log_mono_right h8
  have hwin := c0Q_window T hT k hk
  have hc0le := c0Q_le T hT k (by omega)
  have hkc14 : 14 ≤ k - c0Q T k := by omega
  have hkc_lo : 4 * k ≤ 5 * (k - c0Q T k) := by omega
  have hpk_lo : (k : ℝ) * L ≤ 7 * (pT T k : ℝ) := by
    have h := nth_prime_loglin_lower k (by omega)
    have hge : p k ≤ pT T k := pT_ge_p T k
    have hpR : (p k : ℝ) ≤ (pT T k : ℝ) := by exact_mod_cast hge
    have : (k : ℝ) * L ≤ 7 * (p k : ℝ) := by rw [hLdef]; exact_mod_cast h
    linarith
  have hlogkc : L - 1 ≤ Nat.log 2 (k - c0Q T k) := by
    have hk2L : (2 : ℕ) ^ L ≤ k := Nat.pow_log_le_self 2 (by omega)
    have h2L1 : (2 : ℕ) ^ (L - 1) * 2 = 2 ^ L := by rw [← pow_succ]; congr 1; omega
    have hkc2L : (2 : ℕ) ^ (L - 1) ≤ k - c0Q T k := by omega
    calc L - 1 = Nat.log 2 (2 ^ (L - 1)) := (Nat.log_pow (by norm_num) (L - 1)).symm
      _ ≤ Nat.log 2 (k - c0Q T k) := Nat.log_mono_right hkc2L
  have hpkc_lo : 4 * (k : ℝ) * ((L : ℝ) - 1) ≤ 35 * (pT T (k - c0Q T k) : ℝ) := by
    have hnp := nth_prime_loglin_lower (k - c0Q T k) hkc14
    have hge : p (k - c0Q T k) ≤ pT T (k - c0Q T k) := pT_ge_p T (k - c0Q T k)
    have h1 : (k - c0Q T k) * (L - 1) ≤ (k - c0Q T k) * Nat.log 2 (k - c0Q T k) :=
      Nat.mul_le_mul_left _ hlogkc
    have hcomb : 4 * k * (L - 1) ≤ 35 * Nat.nth Nat.Prime (k - c0Q T k) := by
      calc 4 * k * (L - 1) ≤ 5 * (k - c0Q T k) * (L - 1) := by apply Nat.mul_le_mul_right; exact hkc_lo
        _ = 5 * ((k - c0Q T k) * (L - 1)) := by ring
        _ ≤ 5 * ((k - c0Q T k) * Nat.log 2 (k - c0Q T k)) := by apply Nat.mul_le_mul_left; exact h1
        _ ≤ 5 * (7 * Nat.nth Nat.Prime (k - c0Q T k)) := by apply Nat.mul_le_mul_left; exact hnp
        _ = 35 * Nat.nth Nat.Prime (k - c0Q T k) := by ring
    have hcastL : ((L - 1 : ℕ) : ℝ) = (L : ℝ) - 1 := by rw [Nat.cast_sub (by omega)]; push_cast; ring
    have hgeR : (p (k - c0Q T k) : ℝ) ≤ (pT T (k - c0Q T k) : ℝ) := by exact_mod_cast hge
    have hpe : p (k - c0Q T k) = Nat.nth Nat.Prime (k - c0Q T k) := rfl
    have hchain : 4 * (k : ℝ) * ((L : ℝ) - 1) ≤ 35 * (p (k - c0Q T k) : ℝ) := by
      rw [hpe]
      calc 4 * (k : ℝ) * ((L : ℝ) - 1) = 4 * (k : ℝ) * ((L - 1 : ℕ) : ℝ) := by rw [hcastL]
        _ = ((4 * k * (L - 1) : ℕ) : ℝ) := by push_cast; ring
        _ ≤ ((35 * Nat.nth Nat.Prime (k - c0Q T k) : ℕ) : ℝ) := by exact_mod_cast hcomb
        _ = 35 * (Nat.nth Nat.Prime (k - c0Q T k) : ℝ) := by push_cast; ring
    linarith
  have hLR : (20 : ℝ) ≤ (L : ℝ) := by exact_mod_cast hL20
  have hkr : (1048576 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
  have hpk_nn : (0 : ℝ) ≤ (pT T k : ℝ) := by positivity
  have h4nn : (0 : ℝ) ≤ 4 * (k : ℝ) * ((L : ℝ) - 1) := by nlinarith [hLR, hkr]
  have hsq0 := mul_self_le_mul_self h4nn hpkc_lo
  have hsq : 16 * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2 ≤ 1225 * (pT T (k - c0Q T k) : ℝ) ^ 2 := by
    nlinarith [hsq0]
  have hLcubic : (77175 : ℝ) ≤ 16 * (L : ℝ) * ((L : ℝ) - 1) ^ 2 := by
    nlinarith [hLR, sq_nonneg ((L : ℝ) - 1)]
  have hpos : (0 : ℝ) ≤ 16 * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2 := by positivity
  have hA : 16 * (pT T k : ℝ) * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2
      ≤ 1225 * (pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ) ^ 2 := by
    nlinarith [mul_le_mul_of_nonneg_left hsq hpk_nn]
  have hB : (k : ℝ) * L * (16 * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2)
      ≤ 7 * (pT T k : ℝ) * (16 * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2) := by
    nlinarith [mul_le_mul_of_nonneg_right hpk_lo hpos]
  have h9 : 9 * (k : ℝ) ^ 3 ≤ (pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ) ^ 2 := by
    nlinarith [hA, hB, hLcubic, hkr, hpk_nn, mul_nonneg hpk_nn (sq_nonneg (pT T (k - c0Q T k) : ℝ))]
  have hkey : 3 * (k : ℝ) * Real.sqrt (k : ℝ) ≤ Real.sqrt (pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ) := by
    have e1 : Real.sqrt (9 * (k : ℝ) ^ 3) = 3 * (k : ℝ) * Real.sqrt (k : ℝ) := by
      rw [show 9 * (k : ℝ) ^ 3 = (3 * (k : ℝ)) ^ 2 * (k : ℝ) by ring,
          Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity)]
    have e2 : Real.sqrt ((pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ) ^ 2)
        = Real.sqrt (pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ) := by
      rw [Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity)]
    calc 3 * (k : ℝ) * Real.sqrt (k : ℝ) = Real.sqrt (9 * (k : ℝ) ^ 3) := e1.symm
      _ ≤ Real.sqrt ((pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ) ^ 2) := Real.sqrt_le_sqrt h9
      _ = Real.sqrt (pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ) := e2
  have hc0_3 : (c0Q T k : ℝ) ≤ 3 * Real.sqrt (pT T k : ℝ) := by
    have hcr := c0Q_real_le T k
    have hsqge1 : (1 : ℝ) ≤ Real.sqrt (pT T k : ℝ) := by
      rw [show (1 : ℝ) = Real.sqrt 1 by simp]
      exact Real.sqrt_le_sqrt (by exact_mod_cast (pT_prime T k).one_lt.le)
    linarith
  have hkpos : (0 : ℝ) < (k : ℝ) := by linarith
  have hbpos : (0 : ℝ) < (pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ) :=
    mul_pos (by exact_mod_cast pT_pos T k) (by exact_mod_cast pT_pos T (k - c0Q T k))
  have hdpos : (0 : ℝ) < (k : ℝ) * Real.sqrt (k : ℝ) := mul_pos hkpos (Real.sqrt_pos.mpr hkpos)
  rw [div_le_div_iff₀ hbpos hdpos]
  calc (c0Q T k : ℝ) * ((k : ℝ) * Real.sqrt (k : ℝ))
      ≤ (3 * Real.sqrt (pT T k : ℝ)) * ((k : ℝ) * Real.sqrt (k : ℝ)) :=
        mul_le_mul_of_nonneg_right hc0_3 (by positivity)
    _ = Real.sqrt (pT T k : ℝ) * (3 * (k : ℝ) * Real.sqrt (k : ℝ)) := by ring
    _ ≤ Real.sqrt (pT T k : ℝ) * (Real.sqrt (pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ)) :=
        mul_le_mul_of_nonneg_left hkey (Real.sqrt_nonneg _)
    _ = (Real.sqrt (pT T k : ℝ) * Real.sqrt (pT T k : ℝ)) * (pT T (k - c0Q T k) : ℝ) := by ring
    _ = (pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ) := by rw [Real.mul_self_sqrt hpk_nn]
    _ = 1 * ((pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ)) := by ring

set_option maxHeartbeats 1000000 in
/-- **The full per-term `q`-bound** `wcostQ_k/(q_k P^q_k) ≤ 1/(k√k)` for `k ≥ 2²⁰`
    (mirror of `term_full_bound`): `wcostQ ≤ σ(C^q) = P^q·S^q`, `S^q ≤ c₀^q/q_{k−c₀^q}`,
    then `term_real_boundQ`. -/
theorem term_full_boundQ (T : Finset ℕ) (hT : Avoid 2 T) (k : ℕ) (hk : 1048576 ≤ k) :
    (wcostQ T k : ℝ) / ((pT T k : ℝ) * (FloorGen.PG (pT T) k : ℝ))
      ≤ 1 / ((k : ℝ) * Real.sqrt (k : ℝ)) := by
  have hk14 : 14 ≤ k := by omega
  have hwc : (wcostQ T k : ℚ) ≤ (sigmaCQ T k : ℚ) := by exact_mod_cast wcostQ_le_sigmaCQ T hT k hk14
  have hsc : (sigmaCQ T k : ℚ)
      = (FloorGen.PG (pT T) k : ℚ) * ∑ i ∈ CwinQ T k, (1 : ℚ) / (pT T i : ℚ) := sigmaCQ_q T k
  have hS : ∑ i ∈ CwinQ T k, (1 : ℚ) / (pT T i : ℚ) ≤ (c0Q T k : ℚ) / (pT T (k - c0Q T k) : ℚ) :=
    window_sum_le_ratioQ T hT k hk14
  have hpkpos : (0 : ℚ) < (pT T k : ℚ) := by exact_mod_cast pT_pos T k
  have hPpos : (0 : ℚ) < (FloorGen.PG (pT T) k : ℚ) := by
    exact_mod_cast FloorGen.PG_pos (pT T) (pT_pos T) k
  have hq : (wcostQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ))
      ≤ (c0Q T k : ℚ) / ((pT T k : ℚ) * (pT T (k - c0Q T k) : ℚ)) := by
    have e1 : (sigmaCQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ))
        = (∑ i ∈ CwinQ T k, (1 : ℚ) / (pT T i : ℚ)) / (pT T k : ℚ) := by rw [hsc]; field_simp
    calc (wcostQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ))
        ≤ (sigmaCQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ)) := by gcongr
      _ = (∑ i ∈ CwinQ T k, (1 : ℚ) / (pT T i : ℚ)) / (pT T k : ℚ) := e1
      _ ≤ ((c0Q T k : ℚ) / (pT T (k - c0Q T k) : ℚ)) / (pT T k : ℚ) := by gcongr
      _ = (c0Q T k : ℚ) / ((pT T k : ℚ) * (pT T (k - c0Q T k) : ℚ)) := by
          rw [div_div, mul_comm (pT T (k - c0Q T k) : ℚ) (pT T k : ℚ)]
  have key1 : (wcostQ T k : ℝ) / ((pT T k : ℝ) * (FloorGen.PG (pT T) k : ℝ))
      = (((wcostQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ)) : ℚ) : ℝ) := by
    push_cast; ring
  have key2 : (((c0Q T k : ℚ) / ((pT T k : ℚ) * (pT T (k - c0Q T k) : ℚ)) : ℚ) : ℝ)
      = (c0Q T k : ℝ) / ((pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ)) := by push_cast; ring
  rw [key1]
  calc (((wcostQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ)) : ℚ) : ℝ)
      ≤ (((c0Q T k : ℚ) / ((pT T k : ℚ) * (pT T (k - c0Q T k) : ℚ)) : ℚ) : ℝ) := by exact_mod_cast hq
    _ = (c0Q T k : ℝ) / ((pT T k : ℝ) * (pT T (k - c0Q T k) : ℝ)) := key2
    _ ≤ 1 / ((k : ℝ) * Real.sqrt (k : ℝ)) := term_real_boundQ T hT k hk

/-- **`q`-telescoping identity** `γ^q_N = γ^q_K + Σ_{K≤k<N} wcostQ_k/(q_k P^q_k)`
    (valid in the anchored regime `K ≥ 10`). -/
theorem gamma_telescopeQ (T : Finset ℕ) (K : ℕ) (hK : 10 ≤ K) : ∀ N, K ≤ N →
    (cwidQ T N : ℚ) / (FloorGen.PG (pT T) N : ℚ)
      = (cwidQ T K : ℚ) / (FloorGen.PG (pT T) K : ℚ)
        + ∑ k ∈ Finset.Ico K N, (wcostQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ)) := by
  intro N hN
  induction N, hN using Nat.le_induction with
  | base => simp
  | succ M hM ih =>
    rw [Finset.sum_Ico_succ_top hM]
    have hPM : (0 : ℚ) < (FloorGen.PG (pT T) M : ℚ) := by
      exact_mod_cast FloorGen.PG_pos (pT T) (pT_pos T) M
    have hpM : (0 : ℚ) < (pT T M : ℚ) := by exact_mod_cast pT_pos T M
    have hcw : (cwidQ T (M + 1) : ℚ) = (pT T M : ℚ) * (cwidQ T M : ℚ) + (wcostQ T M : ℚ) := by
      rw [cwidQ_succ T (le_trans hK hM)]; push_cast; ring
    have hP1 : (FloorGen.PG (pT T) (M + 1) : ℚ) = (FloorGen.PG (pT T) M : ℚ) * (pT T M : ℚ) := by
      rw [show FloorGen.PG (pT T) (M + 1) = FloorGen.PG (pT T) M * pT T M from by
        unfold FloorGen.PG; rw [Finset.prod_range_succ]]; push_cast; ring
    have step : (cwidQ T (M + 1) : ℚ) / (FloorGen.PG (pT T) (M + 1) : ℚ)
        = (cwidQ T M : ℚ) / (FloorGen.PG (pT T) M : ℚ)
          + (wcostQ T M : ℚ) / ((pT T M : ℚ) * (FloorGen.PG (pT T) M : ℚ)) := by
      rw [hcw, hP1]; field_simp
    rw [step, ih]; ring

/-- Ruler agreement up to the base level `2²⁰` (always, under `Avoid 2 T`). -/
theorem hag_2pow20 (T : Finset ℕ) (hT : Avoid 2 T) : ∀ j, j ≤ 1048576 → pT T j = p j :=
  fun j hj => pT_eq_p 2 T hT (le_trans hj (Nat.le_add_left _ _))

set_option maxRecDepth 8000 in
/-- **`q`-floor ratio (P-form)** `5·cwidQ N ≤ P^q_N` for `N ≥ 11`, now **PROVED** (no axiom):
    the base `γ^q_{2²⁰} = γ_{2²⁰}` by ruler agreement (`2²⁰ ≤ (|T|+2)²+2²⁰`) +
    the integer `floor_ratio5_RS` (γ≤192/1000); the tail `N ≥ 2²⁰` by `term_full_boundQ` (q-tail ≤ 2/1000,
    so 192+2 < 200); small `N` by `γ^q`-monotonicity. -/
theorem floor_ratio5_q (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 11 ≤ N) :
    5 * cwidQ T N ≤ FloorGen.PG (pT T) N := by
  have hag := hag_2pow20 T hT
  have hcw20 : cwidQ T 1048576 = Block.cwid 1048576 := cwidQ_eq T 1048576 hag
  have hPG20 : FloorGen.PG (pT T) 1048576 = Block.P 1048576 :=
    PGq_eq T 1048576 (fun j hj => hag j (le_of_lt hj))
  have hPNpos : (0 : ℚ) < (FloorGen.PG (pT T) N : ℚ) := by
    exact_mod_cast FloorGen.PG_pos (pT T) (pT_pos T) N
  have hbase : (cwidQ T 1048576 : ℚ) / (FloorGen.PG (pT T) 1048576 : ℚ) ≤ 192 / 1000 := by
    rw [hcw20, hPG20]; exact Block.floor_ratio5_RS 1048576 (by norm_num)
  rcases le_or_gt N 1048576 with hle | hgt
  · have hmono := cwidQ_div_PG_mono T (show 10 ≤ N by omega) hle
    have hg : (cwidQ T N : ℚ) / (FloorGen.PG (pT T) N : ℚ) ≤ 1 / 5 := by
      have hb : (192 : ℚ) / 1000 ≤ 1 / 5 := by norm_num
      linarith [hmono, hbase]
    rw [div_le_iff₀ hPNpos] at hg
    have : (5 : ℚ) * (cwidQ T N : ℚ) ≤ (FloorGen.PG (pT T) N : ℚ) := by linarith
    exact_mod_cast this
  · have htel := gamma_telescopeQ T 1048576 (by norm_num) N (le_of_lt hgt)
    have hsum : ∑ k ∈ Finset.Ico 1048576 N,
        (wcostQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ)) ≤ 2 / 1000 := by
      have hcastsum : ((∑ k ∈ Finset.Ico 1048576 N,
            (wcostQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ)) : ℚ) : ℝ)
          = ∑ k ∈ Finset.Ico 1048576 N,
            (wcostQ T k : ℝ) / ((pT T k : ℝ) * (FloorGen.PG (pT T) k : ℝ)) := by
        rw [Rat.cast_sum]; refine Finset.sum_congr rfl (fun k _ => ?_); push_cast; ring
      have hle2 : ∑ k ∈ Finset.Ico 1048576 N,
            (wcostQ T k : ℝ) / ((pT T k : ℝ) * (FloorGen.PG (pT T) k : ℝ))
          ≤ ∑ k ∈ Finset.Ico 1048576 N, (1 : ℝ) / ((k : ℝ) * Real.sqrt (k : ℝ)) := by
        apply Finset.sum_le_sum
        intro k hk; rw [Finset.mem_Ico] at hk; exact term_full_boundQ T hT k hk.1
      have htail := Block.tail_sqrt_bound 1048576 (by norm_num) N (le_of_lt hgt)
      have hcast1 : ((1048576 : ℕ) : ℝ) = (1048576 : ℝ) := by norm_num
      rw [hcast1] at htail
      have htailbd : ∑ k ∈ Finset.Ico 1048576 N, (1 : ℝ) / ((k : ℝ) * Real.sqrt (k : ℝ))
          ≤ 2 / Real.sqrt ((1048576 : ℝ) - 1) := by
        have hp2 : (0 : ℝ) ≤ 2 / Real.sqrt ((N : ℝ) - 1) :=
          div_nonneg (by norm_num) (Real.sqrt_nonneg _)
        linarith [htail, hp2]
      have hnum : (2 : ℝ) / Real.sqrt ((1048576 : ℝ) - 1) ≤ 2 / 1000 := by
        have hs : (1023 : ℝ) ≤ Real.sqrt ((1048576 : ℝ) - 1) := by
          rw [show (1023 : ℝ) = Real.sqrt (1023 ^ 2) by rw [Real.sqrt_sq (by norm_num)]]
          apply Real.sqrt_le_sqrt; norm_num
        have hsp : (0 : ℝ) < Real.sqrt ((1048576 : ℝ) - 1) := lt_of_lt_of_le (by norm_num) hs
        rw [div_le_div_iff₀ hsp (by norm_num : (0 : ℝ) < 1000)]; linarith [hs]
      have hRcast : ((∑ k ∈ Finset.Ico 1048576 N,
            (wcostQ T k : ℚ) / ((pT T k : ℚ) * (FloorGen.PG (pT T) k : ℚ)) : ℚ) : ℝ)
          ≤ ((2 / 1000 : ℚ) : ℝ) := by
        rw [hcastsum, show ((2 / 1000 : ℚ) : ℝ) = 2 / 1000 by norm_num]
        linarith [hle2, htailbd, hnum]
      exact Rat.cast_le.mp hRcast
    have hg : (cwidQ T N : ℚ) / (FloorGen.PG (pT T) N : ℚ) ≤ 1 / 5 := by
      rw [htel]; linarith [hbase, hsum]
    rw [div_le_iff₀ hPNpos] at hg
    have : (5 : ℚ) * (cwidQ T N : ℚ) ≤ (FloorGen.PG (pT T) N : ℚ) := by linarith
    exact_mod_cast this

/-- `B^q_N = B_N` under ruler agreement below `N`. -/
theorem BGq_eq (T : Finset ℕ) (N : ℕ) (hagree : ∀ j < N, pT T j = p j) :
    FloorGen.BG (pT T) N = B N := by
  have hP : (FloorGen.PG (pT T) N : ℚ) = (Block.P N : ℚ) := by exact_mod_cast PGq_eq T N hagree
  have hS : (FloorGen.sig2G (pT T) N : ℚ) = (Block.sig2 N : ℚ) := by exact_mod_cast sig2G_eq T N hagree
  have e2 := sig2_eqQ T N
  have e1 := Block.sig2_eq N
  have hPpos : (0 : ℚ) < (Block.P N : ℚ) := by exact_mod_cast Block.P_pos N
  have key : (Block.P N : ℚ) * FloorGen.BG (pT T) N = (Block.P N : ℚ) * B N := by
    have h : (Block.P N : ℚ) * FloorGen.BG (pT T) N = (FloorGen.sig2G (pT T) N : ℚ) := by rw [e2, hP]
    rw [h, hS, e1]
  exact mul_left_cancel₀ (ne_of_gt hPpos) key

/-- `B^q_N ≥ 6/5` for `N ≥ 17` (agreement below `2²⁰`, monotone above). -/
theorem BGq_ge (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 17 ≤ N) :
    (6 : ℚ) / 5 ≤ FloorGen.BG (pT T) N := by
  rcases le_or_gt N 1048576 with hle | hgt
  · rw [BGq_eq T N (fun j hj => hag_2pow20 T hT j (le_of_lt (lt_of_lt_of_le hj hle)))]
    exact B_ge_six_fifths hN
  · have h1 : FloorGen.BG (pT T) 1048576 ≤ FloorGen.BG (pT T) N := Bq_mono T (le_of_lt hgt)
    rw [BGq_eq T 1048576 (fun j hj => hag_2pow20 T hT j (le_of_lt hj))] at h1
    exact le_trans (B_ge_six_fifths (by norm_num)) h1

/-- `σ¹^q_N = σ¹_N` under ruler agreement below `N`. -/
theorem sig1G_eq (T : Finset ℕ) (N : ℕ) (hagree : ∀ j < N, pT T j = p j) :
    FloorGen.sig1G (pT T) N = Block.sig1 N := by
  unfold FloorGen.sig1G Block.sig1
  apply Finset.sum_congr rfl
  intro i _
  exact atomG_eq_atom1 T N i hagree

/-- `σ¹^q_N = P^q_N · A^q_N`. -/
theorem sig1_eqG (T : Finset ℕ) (N : ℕ) :
    (FloorGen.sig1G (pT T) N : ℚ) = (FloorGen.PG (pT T) N : ℚ) * FloorGen.AG (pT T) N := by
  unfold FloorGen.sig1G FloorGen.AG
  rw [Finset.mul_sum]
  push_cast
  apply Finset.sum_congr rfl
  intro i hi
  have hi' : i < N := Finset.mem_range.1 hi
  have hpi : (pT T i : ℚ) ≠ 0 := ne_of_gt (by exact_mod_cast pT_pos T i)
  rw [mul_one_div, eq_div_iff hpi]
  exact_mod_cast qfeed_mul T N i hi'

/-- `A^q_N ≤ N/2` (the deleted ruler dominates `p`, so `A^q ≤ A`). -/
theorem AGq_le (T : Finset ℕ) (N : ℕ) : FloorGen.AG (pT T) N ≤ (N : ℚ) / 2 := by
  refine le_trans ?_ (A_le N)
  unfold FloorGen.AG A
  apply Finset.sum_le_sum
  intro i _
  exact one_div_le_one_div_of_le (p_posQ i) (by exact_mod_cast pT_ge_p T i)

/-- `q_N ≥ N+2`. -/
theorem pTq_ge (T : Finset ℕ) (N : ℕ) : (N : ℚ) + 2 ≤ (pT T N : ℚ) := by
  have h1 : (N : ℚ) + 2 ≤ (p N : ℚ) := by exact_mod_cast p_ge N
  have h2 : (p N : ℚ) ≤ (pT T N : ℚ) := by exact_mod_cast pT_ge_p T N
  linarith

/-- **`q`-floor ratio (σ²-form)** `6·cwidQ N ≤ σ²^q(N)` for `N ≥ 11`, **PROVED** (no axiom):
    agreement → integer `floor_ratio6` below `2²⁰`; `floor_ratio5_q` + `B^q ≥ 6/5` above. -/
theorem floor_ratio6_q (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 11 ≤ N) :
    6 * cwidQ T N ≤ FloorGen.sig2G (pT T) N := by
  rcases le_or_gt N 1048576 with hle | hgt
  · have hag := hag_2pow20 T hT
    have hcw : cwidQ T N = Block.cwid N := cwidQ_eq T N (fun j hj => hag j (le_trans hj hle))
    have hs2 : FloorGen.sig2G (pT T) N = Block.sig2 N :=
      sig2G_eq T N (fun j hj => hag j (le_of_lt (lt_of_lt_of_le hj hle)))
    rw [hcw, hs2]; exact floor_ratio6 N hN
  · have h5Q : (5 : ℚ) * (cwidQ T N : ℚ) ≤ (FloorGen.PG (pT T) N : ℚ) := by
      exact_mod_cast floor_ratio5_q T hT N hN
    have hB : (6 : ℚ) / 5 ≤ FloorGen.BG (pT T) N := BGq_ge T hT N (by omega)
    have hsig : (FloorGen.sig2G (pT T) N : ℚ)
        = (FloorGen.PG (pT T) N : ℚ) * FloorGen.BG (pT T) N := sig2_eqQ T N
    have hcwid : (0 : ℚ) ≤ (cwidQ T N : ℚ) := by positivity
    have hP : (0 : ℚ) ≤ (FloorGen.PG (pT T) N : ℚ) := by positivity
    have hgoal : (6 : ℚ) * (cwidQ T N : ℚ) ≤ (FloorGen.sig2G (pT T) N : ℚ) := by
      rw [hsig]; nlinarith [h5Q, hB, hcwid, hP]
    have hcast : ((6 * cwidQ T N : ℕ) : ℚ) ≤ ((FloorGen.sig2G (pT T) N : ℕ) : ℚ) := by
      push_cast; linarith
    exact_mod_cast hcast

/-- **`q`-side condition** for `N ≥ 11`, **PROVED** (no axiom): agreement → integer
    `floor_side` below `2²⁰`; the `floor_side_tail` argument (`A^q ≤ N/2`, `q_N ≥ N+2`,
    `B^q ≥ 6/5`, `5·cwidQ ≤ P^q`) above. -/
theorem floor_side_q (T : Finset ℕ) (hT : Avoid 2 T) (N : ℕ) (hN : 11 ≤ N) :
    2 * (pT T N * cwidQ T N) + FloorGen.sig1G (pT T) N ≤ pT T N * FloorGen.sig2G (pT T) N := by
  rcases le_or_gt N 1048576 with hle | hgt
  · have hag := hag_2pow20 T hT
    have hcw : cwidQ T N = Block.cwid N := cwidQ_eq T N (fun j hj => hag j (le_trans hj hle))
    have hpN : pT T N = p N := hag N hle
    have hs1 : FloorGen.sig1G (pT T) N = Block.sig1 N :=
      sig1G_eq T N (fun j hj => hag j (le_of_lt (lt_of_lt_of_le hj hle)))
    have hs2 : FloorGen.sig2G (pT T) N = Block.sig2 N :=
      sig2G_eq T N (fun j hj => hag j (le_of_lt (lt_of_lt_of_le hj hle)))
    rw [hcw, hpN, hs1, hs2]; exact Block.floor_side N hN
  · have hr5Q : (5 : ℚ) * (cwidQ T N : ℚ) ≤ (FloorGen.PG (pT T) N : ℚ) := by
      exact_mod_cast floor_ratio5_q T hT N hN
    have hB : (6 : ℚ) / 5 ≤ FloorGen.BG (pT T) N := BGq_ge T hT N (by omega)
    have hA : FloorGen.AG (pT T) N ≤ (N : ℚ) / 2 := AGq_le T N
    have hp : (N : ℚ) + 2 ≤ (pT T N : ℚ) := pTq_ge T N
    have hpN : (0 : ℚ) < (pT T N : ℚ) := by exact_mod_cast pT_pos T N
    have hP : (0 : ℚ) ≤ (FloorGen.PG (pT T) N : ℚ) := by positivity
    have hs1 : (FloorGen.sig1G (pT T) N : ℚ)
        = (FloorGen.PG (pT T) N : ℚ) * FloorGen.AG (pT T) N := sig1_eqG T N
    have hs2 : (FloorGen.sig2G (pT T) N : ℚ)
        = (FloorGen.PG (pT T) N : ℚ) * FloorGen.BG (pT T) N := sig2_eqQ T N
    have hApN : FloorGen.AG (pT T) N ≤ (4 / 5) * (pT T N : ℚ) := by linarith [hA, hp]
    have key : (2 / 5) * (pT T N : ℚ) + FloorGen.AG (pT T) N
        ≤ (pT T N : ℚ) * FloorGen.BG (pT T) N := by
      nlinarith [hApN, mul_le_mul_of_nonneg_left hB hpN.le]
    have keyP : (FloorGen.PG (pT T) N : ℚ) * ((2 / 5) * (pT T N : ℚ) + FloorGen.AG (pT T) N)
        ≤ (FloorGen.PG (pT T) N : ℚ) * ((pT T N : ℚ) * FloorGen.BG (pT T) N) :=
      mul_le_mul_of_nonneg_left key hP
    have step1 : 2 * ((pT T N : ℚ) * (cwidQ T N : ℚ))
        ≤ (2 / 5) * ((pT T N : ℚ) * (FloorGen.PG (pT T) N : ℚ)) := by
      nlinarith [hr5Q, hpN.le]
    have goalQ : 2 * ((pT T N : ℚ) * (cwidQ T N : ℚ)) + (FloorGen.sig1G (pT T) N : ℚ)
        ≤ (pT T N : ℚ) * (FloorGen.sig2G (pT T) N : ℚ) := by
      rw [hs1, hs2]; nlinarith [keyP, step1]
    have hcast : ((2 * (pT T N * cwidQ T N) + FloorGen.sig1G (pT T) N : ℕ) : ℚ)
        ≤ ((pT T N * FloorGen.sig2G (pT T) N : ℕ) : ℚ) := by push_cast; linarith [goalQ]
    exact_mod_cast hcast

/-- **The deleted-ruler floor band** (§6), PROVED by the generic `floor_bandG` from the
    (now all proved) feed onset / side condition and the base band `floor_base_q`. -/
theorem floor_band_q (T : Finset ℕ) (hT : Avoid 2 T) :
    ∀ N, 11 ≤ N → ∀ t, cwidQ T N ≤ t → t ≤ FloorGen.sig2G (pT T) N - cwidQ T N →
      Reach2G (pT T) N t :=
  FloorGen.floor_bandG (pT T) (cwidQ T) (wcostQ T) (pT_pos T)
    (fun N _ => cwidQ_succ T (by omega))
    (fun N hN => floor_onset_q T hT N hN)
    (floor_base_q T hT)
    (fun N hN => floor_side_q T hT N hN)

end Erdos306


==> anc/lean/Erdos306/Diverge.lean <==
/-
  Erdős #306 — divergence `B_N → ∞` (the other half of the covering)
  =================================================================

  Using Mathlib's prime-reciprocal divergence (`not_summable_one_div_on_primes`)
  we prove `A_N = Σ_{i<N} 1/p_i` is unbounded, and hence — via the elementary
  lower bound `B_N ≥ (A_N − 1/2)/2` from the `p₀`-column — that `B_N` is
  unbounded.  This is the `B_N → ∞` input of the §3 interval covering; together
  with `Analytic.overlap` it makes the covering complete.
-/
import Erdos306.Reduction

namespace Erdos306.Analytic

open scoped BigOperators
open Filter Set

/-- The reciprocals of the (nth-indexed) primes are not summable — Mathlib's
    `not_summable_one_div_on_primes`, transported along the bijection `nth`. -/
theorem not_summable_nth : ¬ Summable (fun i : ℕ => (1 : ℝ) / (p i)) := by
  have hrange : ∀ x ∉ Set.range p,
      Set.indicator {n | Nat.Prime n} (fun n : ℕ => (1 : ℝ) / n) x = 0 := by
    intro x hx
    apply Set.indicator_of_notMem
    intro hxp
    exact hx ⟨Nat.count Nat.Prime x, Nat.nth_count hxp⟩
  have heq : (fun i : ℕ => (1 : ℝ) / (p i))
      = (Set.indicator {n | Nat.Prime n} (fun n : ℕ => (1 : ℝ) / n)) ∘ p := by
    funext i
    show (1 : ℝ) / (p i) = Set.indicator {n | Nat.Prime n} (fun n : ℕ => (1 : ℝ) / n) (p i)
    have hmem : p i ∈ {n | Nat.Prime n} := Nat.prime_nth_prime i
    rw [Set.indicator_of_mem hmem]
  rw [heq, Function.Injective.summable_iff (Erdos306.p_strictMono).injective hrange]
  exact not_summable_one_div_on_primes

/-- The real partial sums of `1/p_i` tend to `+∞`. -/
theorem A_real_tendsto :
    Tendsto (fun N => ∑ i ∈ Finset.range N, (1 : ℝ) / (p i)) atTop atTop := by
  refine (not_summable_iff_tendsto_nat_atTop_of_nonneg ?_).mp not_summable_nth
  intro i; positivity

/-- `A_N` is unbounded. -/
theorem A_unbounded (C : ℚ) : ∃ N, C ≤ A N := by
  obtain ⟨N, hN⟩ := (A_real_tendsto.eventually_ge_atTop (C : ℝ)).exists
  refine ⟨N, ?_⟩
  have hcast : ((A N : ℚ) : ℝ) = ∑ i ∈ Finset.range N, (1 : ℝ) / (p i) := by
    unfold A; push_cast; ring
  have : (C : ℝ) ≤ ((A N : ℚ) : ℝ) := by rw [hcast]; exact hN
  exact_mod_cast this

/-- The `p₀`-column lower bound `B_N ≥ (A_N − 1/2)/2`. -/
theorem B_col (N : ℕ) : (A N - 1 / 2) / 2 ≤ B N := by
  have hp0 : (p 0 : ℚ) = 2 := by rw [p_values.1]; norm_num
  -- step 1: (1/2)·Σ (column) ≤ B_N
  have step1 :
      (∑ i ∈ Finset.range N, (if 0 < i then (1 : ℚ) / (p i) else 0)) / 2 ≤ B N := by
    unfold B
    rw [Finset.sum_div]
    apply Finset.sum_le_sum
    intro i _
    by_cases hi : 0 < i
    · rw [if_pos hi]
      have hmem : (0 : ℕ) ∈ Finset.range i := Finset.mem_range.2 hi
      have hsingle := Finset.single_le_sum (f := fun j => (1 : ℚ) / ((p i) * (p j)))
        (fun j _ => by positivity) hmem
      calc (1 : ℚ) / (p i) / 2 = 1 / ((p i) * (p 0)) := by rw [hp0]; ring
        _ ≤ ∑ j ∈ Finset.range i, (1 : ℚ) / ((p i) * (p j)) := hsingle
    · rw [if_neg hi, zero_div]
      apply Finset.sum_nonneg; intro j _; positivity
  -- step 2: A_N − 1/2 ≤ Σ (column)
  have step2 : A N - 1 / 2 ≤ ∑ i ∈ Finset.range N, (if 0 < i then (1 : ℚ) / (p i) else 0) := by
    have hdiff : A N - ∑ i ∈ Finset.range N, (if 0 < i then (1 : ℚ) / (p i) else 0)
        = ∑ i ∈ Finset.range N, (if i = 0 then (1 : ℚ) / (p i) else 0) := by
      unfold A
      rw [← Finset.sum_sub_distrib]
      apply Finset.sum_congr rfl
      intro i _
      rcases Nat.eq_zero_or_pos i with h | h
      · subst h; simp
      · rw [if_pos h, if_neg (by omega : ¬ i = 0)]; ring
    rw [Finset.sum_ite_eq' (Finset.range N) 0 (fun i => (1 : ℚ) / (p i))] at hdiff
    have hb : (if (0 : ℕ) ∈ Finset.range N then (1 : ℚ) / (p 0) else 0) ≤ 1 / 2 := by
      split
      · rw [hp0]
      · norm_num
    linarith [hdiff, hb]
  linarith [step1, step2]

/-- `B_N` is unbounded: for every `C` there is `N` with `C ≤ B_N`.  (The `B_N → ∞`
    half of the §3 covering.) -/
theorem B_unbounded (C : ℚ) : ∃ N, C ≤ B N := by
  obtain ⟨N, hN⟩ := A_unbounded (2 * C + 1)
  refine ⟨N, ?_⟩
  linarith [B_col N]

end Erdos306.Analytic


==> anc/lean/Erdos306/Finite.lean <==
/-
  Erdős #306 — finite, machine-checked leaves
  ===========================================

  The genuinely computational sub-statements of the paper, discharged in-kernel
  by `native_decide` (the Lean compiled evaluator) rather than only by the
  accompanying Python scripts.  Each theorem corresponds to a numbered fact in
  the paper; the comments give the cross-reference.

  These are the *exact finite* ingredients §6 (Computational verification) lists:
    • the base-case constants at N₀ = 10                  (Prop "base");
    • the central block endpoints of σ²(10)               (Prop "base");
    • feed residue-completeness L¹(N) mod q = ℤ_q, the four
      cases 10 ≤ N ≤ 13 where Olson does not yet apply     (Fact "olson-feed");
    • the seam inequalities for the small range            (Lemma "seam");
  plus, as a sanity anchor, the BEG15 sphenic identity for 1/7.

  (The full 771 MB subset-sum reachability of L²(10) and the Z_q onset radii
  Y₀(N) for 10 ≤ N ≤ 299 are the heavy Python computations; here we pin the
  closed-form constants they build on.)
-/
import Erdos306.Defs
import Mathlib.Data.Rat.Defs
import Mathlib.Tactic.NormNum

namespace Erdos306

/-! ### Base-case constants at N₀ = 10 (Prop "base") -/

/-- `P₁₀ = 6 469 693 230`. -/
theorem P10_eq : primorial 10 = 6469693230 := by native_decide

/-- `σ²(10) = 6 166 988 769`. -/
theorem sigma2_10 : s2 10 = 6166988769 := by native_decide

/-- `σ¹(10) = 9 920 878 441` (the feed total, `Σ P₁₀/pᵢ`; `≈ 1.5334·P₁₀`). -/
theorem sigma1_10 : s1 10 = 9920878441 := by native_decide

/-- `σ²(9) = 201 123 530`. -/
theorem sigma2_9 : s2 9 = 201123530 := by native_decide

/-- The central block of σ²(10) is
    `[⌈σ²/6⌉, ⌊5σ²/6⌋] = [1 027 831 462, 5 139 157 307]` (Prop "base"). -/
theorem block10 : aN 10 = 1027831462 ∧ bN 10 = 5139157307 := by
  native_decide

/-! ### Feed residue-completeness (Fact "olson-feed") -/

/-- For `4 ≤ N ≤ 13` the feed sums `L¹(N)` hit every residue class mod
    `q = p_{N+1}`.  The cases `N = 10,11,12,13` (q ∈ {31,37,41,43}) are exactly
    those needed by the induction where Olson's bound does not yet apply; the
    smaller N are included for free. -/
theorem feed_complete_4_to_13 :
    (List.range 10).all (fun k => feedComplete (k + 4) (smallPrimes[(k + 4)]!)) = true := by
  native_decide

/-! ### Seam inequalities (Lemma "seam") for 10 ≤ N ≤ 13 -/

/-- The three seam inequalities hold at `N = 10,11,12,13`, the small range below
    the analytic regime.  (The full range `N ≥ 10` is the paper's analytic
    Lemma "seam"; here we kernel-check the seed band.) -/
theorem seams_10_to_13 :
    (List.range 4).all (fun k => seamsAt (k + 10)) = true := by native_decide

/-! ### A concrete sphenic identity (BEG15, used in §6) -/

/-- BEG15's worked instance: `1/7` as a sum of twelve distinct *sphenic* unit
    fractions (each denominator a product of three distinct primes).  A direct
    rational check, anchoring Theorem "beg3". -/
theorem beg_one_seventh :
    (1 : ℚ)/7 =
      1/30 + 1/42 + 1/66 + 1/70 + 1/78 + 1/105
      + 1/110 + 1/154 + 1/165 + 1/195 + 1/273 + 1/286 := by
  norm_num

end Erdos306


==> anc/lean/Erdos306/Floor.lean <==
/-
  Erdős #306 — the floor recurrence (Lemma "floorrec", §5)
  =======================================================

  The gap-free floor of `L²(N)` propagates upward.  Writing a "floor band"
  `[c, σ²(N)−c] ⊆ L²(N)`, the **floor recurrence step** (`floor_step`) shows that
  a level-`N` floor band of half-width parameter `c` lifts to a level-`(N+1)` band
  of parameter `p_N·c + w_N`, where `w_N = wcost N` is the onset radius `Y₀(N)`.

  This is the §5 analogue of the central-block step, and it is **proved** here from
  the proved recursion `Reach2_succ`, the proved complement symmetry `Reach2_compl`,
  and the tight feed onset `floor_onset` (Olson + the proved `Y₀` radius — the §4
  feed-onset input, itself proved).  Complement symmetry halves
  the work: only the lower half of the target band is placed directly.
-/
import Erdos306.Block
import Erdos306.Seam
import Erdos306.Induction

namespace Erdos306.Block

open Erdos306 Erdos306.Analytic
open scoped BigOperators

/-- **Telescoping `p`-series tail** `Σ_{K≤k<N} 1/(k√k) ≤ 2/√(K−1) − 2/√(N−1)`, from
    `1/k^{3/2} ≤ 2/√(k−1) − 2/√k` (verified by `√(k(k−1))(√k+√(k−1)) ≤ 2k√k`).  The
    convergent-tail half of the §5 floor-ratio bound `γ_∞ ≤ 1/5`. -/
theorem tail_sqrt_bound (K : ℕ) (hK : 2 ≤ K) : ∀ N, K ≤ N →
    ∑ k ∈ Finset.Ico K N, (1 : ℝ) / ((k : ℝ) * Real.sqrt (k : ℝ))
      ≤ 2 / Real.sqrt ((K : ℝ) - 1) - 2 / Real.sqrt ((N : ℝ) - 1) := by
  intro N hN
  induction N, hN using Nat.le_induction with
  | base => simp
  | succ M hM ih =>
    rw [Finset.sum_Ico_succ_top hM]
    have hM2 : (2 : ℝ) ≤ (M : ℝ) := by exact_mod_cast le_trans hK hM
    set x := Real.sqrt (M : ℝ) with hx
    set y := Real.sqrt ((M : ℝ) - 1) with hy
    have hxpos : 0 < x := Real.sqrt_pos.mpr (by linarith)
    have hypos : 0 < y := Real.sqrt_pos.mpr (by linarith)
    have hx2 : x ^ 2 = (M : ℝ) := Real.sq_sqrt (by linarith)
    have hy2 : y ^ 2 = (M : ℝ) - 1 := Real.sq_sqrt (by linarith)
    have hyx : y ≤ x := Real.sqrt_le_sqrt (by linarith)
    have hterm : (1 : ℝ) / ((M : ℝ) * x) ≤ 2 / y - 2 / x := by
      rw [div_sub_div _ _ (ne_of_gt hypos) (ne_of_gt hxpos),
          div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith [hx2, hy2, hyx, hxpos, hypos, sq_nonneg (x - y), mul_pos hxpos hypos]
    have hcast : ((M + 1 : ℕ) : ℝ) - 1 = (M : ℝ) := by push_cast; ring
    rw [hcast, ← hx]
    calc ∑ k ∈ Finset.Ico K M, (1 : ℝ) / ((k : ℝ) * Real.sqrt (k : ℝ)) + 1 / ((M : ℝ) * x)
        ≤ (2 / Real.sqrt ((K : ℝ) - 1) - 2 / y) + (2 / y - 2 / x) := add_le_add ih hterm
      _ = 2 / Real.sqrt ((K : ℝ) - 1) - 2 / x := by ring

/-- `c₀(k) ≤ 2√p_k + 1` over `ℝ` (`c₀−1 = ⌊√(4p_k−3)⌋ ≤ √(4p_k) = 2√p_k`). -/
theorem c0_real_le (k : ℕ) :
    (c0 k : ℝ) ≤ 2 * Real.sqrt (p k : ℝ) + 1 := by
  have h1 : (Nat.sqrt (4 * p k - 3) : ℝ) ^ 2 ≤ 4 * (p k : ℝ) := by
    have hle : (Nat.sqrt (4 * p k - 3)) ^ 2 ≤ 4 * p k := le_trans (Nat.sqrt_le' _) (by omega)
    calc (Nat.sqrt (4 * p k - 3) : ℝ) ^ 2 = (((Nat.sqrt (4 * p k - 3)) ^ 2 : ℕ) : ℝ) := by
            push_cast; ring
      _ ≤ ((4 * p k : ℕ) : ℝ) := by exact_mod_cast hle
      _ = 4 * (p k : ℝ) := by push_cast; ring
  have ha : (0 : ℝ) ≤ (Nat.sqrt (4 * p k - 3) : ℝ) := by positivity
  have h2 : (Nat.sqrt (4 * p k - 3) : ℝ) ≤ 2 * Real.sqrt (p k : ℝ) := by
    calc (Nat.sqrt (4 * p k - 3) : ℝ) = Real.sqrt ((Nat.sqrt (4 * p k - 3) : ℝ) ^ 2) :=
            (Real.sqrt_sq ha).symm
      _ ≤ Real.sqrt (4 * (p k : ℝ)) := Real.sqrt_le_sqrt h1
      _ = 2 * Real.sqrt (p k : ℝ) := by
          rw [show (4 : ℝ) * (p k : ℝ) = 2 ^ 2 * (p k : ℝ) by ring,
              Real.sqrt_mul (by positivity), Real.sqrt_sq (by norm_num)]
  have hc0 : (c0 k : ℝ) = (Nat.sqrt (4 * p k - 3) : ℝ) + 1 := by
    rw [show c0 k = Nat.sqrt (4 * p k - 3) + 1 from rfl]; push_cast; ring
  rw [hc0]; linarith

set_option maxHeartbeats 1000000 in
/-- **The per-term floor-ratio bound** `c₀/(p_k p_{k−c₀}) ≤ 1/(k√k)` for `k ≥ 2²⁰`.
    Via `c₀ ≤ 2√p_k+1`, `p_k ≥ kL/7`, `k−c₀ ≥ 4k/5`, `p_{k−c₀} ≥ (k−c₀)(L−1)/7`,
    `L = ⌊log₂k⌋ ≥ 20`. -/
theorem term_real_bound (k : ℕ) (hk : 1048576 ≤ k) :
    (c0 k : ℝ) / ((p k : ℝ) * (p (k - c0 k) : ℝ)) ≤ 1 / ((k : ℝ) * Real.sqrt (k : ℝ)) := by
  set L := Nat.log 2 k with hLdef
  have hL20 : 20 ≤ L := by
    rw [hLdef]
    have h8 : (2 : ℕ) ^ 20 ≤ k := by norm_num at hk ⊢; omega
    calc 20 = Nat.log 2 (2 ^ 20) := (Nat.log_pow (by norm_num) 20).symm
      _ ≤ Nat.log 2 k := Nat.log_mono_right h8
  have hwin := c0_window k (by omega)
  have hc0le := c0_le k (by omega)
  have hkc14 : 14 ≤ k - c0 k := by omega
  have hkc_lo : 4 * k ≤ 5 * (k - c0 k) := by omega
  -- p_k lower bound (ℝ)
  have hpk_lo : (k : ℝ) * L ≤ 7 * (p k : ℝ) := by
    have h := nth_prime_loglin_lower k (by omega)
    rw [hLdef]; exact_mod_cast h
  -- Nat.log 2 (k − c₀) ≥ L − 1
  have hlogkc : L - 1 ≤ Nat.log 2 (k - c0 k) := by
    have hk2L : (2 : ℕ) ^ L ≤ k := Nat.pow_log_le_self 2 (by omega)
    have h2L1 : (2 : ℕ) ^ (L - 1) * 2 = 2 ^ L := by rw [← pow_succ]; congr 1; omega
    have hkc2L : (2 : ℕ) ^ (L - 1) ≤ k - c0 k := by omega
    calc L - 1 = Nat.log 2 (2 ^ (L - 1)) := (Nat.log_pow (by norm_num) (L - 1)).symm
      _ ≤ Nat.log 2 (k - c0 k) := Nat.log_mono_right hkc2L
  -- p_{k−c₀} lower bound (ℝ): 4k(L−1) ≤ 35 p_{k−c₀}
  have hpkc_lo : 4 * (k : ℝ) * ((L : ℝ) - 1) ≤ 35 * (p (k - c0 k) : ℝ) := by
    have hnp := nth_prime_loglin_lower (k - c0 k) hkc14
    have h1 : (k - c0 k) * (L - 1) ≤ (k - c0 k) * Nat.log 2 (k - c0 k) :=
      Nat.mul_le_mul_left _ hlogkc
    have hcomb : 4 * k * (L - 1) ≤ 35 * Nat.nth Nat.Prime (k - c0 k) := by
      calc 4 * k * (L - 1) ≤ 5 * (k - c0 k) * (L - 1) := by
              apply Nat.mul_le_mul_right; exact hkc_lo
        _ = 5 * ((k - c0 k) * (L - 1)) := by ring
        _ ≤ 5 * ((k - c0 k) * Nat.log 2 (k - c0 k)) := by
              apply Nat.mul_le_mul_left; exact h1
        _ ≤ 5 * (7 * Nat.nth Nat.Prime (k - c0 k)) := by
              apply Nat.mul_le_mul_left; exact hnp
        _ = 35 * Nat.nth Nat.Prime (k - c0 k) := by ring
    have hcastL : ((L - 1 : ℕ) : ℝ) = (L : ℝ) - 1 := by
      rw [Nat.cast_sub (by omega)]; push_cast; ring
    have hpe : p (k - c0 k) = Nat.nth Nat.Prime (k - c0 k) := rfl
    rw [hpe]
    calc 4 * (k : ℝ) * ((L : ℝ) - 1) = 4 * (k : ℝ) * ((L - 1 : ℕ) : ℝ) := by rw [hcastL]
      _ = ((4 * k * (L - 1) : ℕ) : ℝ) := by push_cast; ring
      _ ≤ ((35 * Nat.nth Nat.Prime (k - c0 k) : ℕ) : ℝ) := by exact_mod_cast hcomb
      _ = 35 * (Nat.nth Nat.Prime (k - c0 k) : ℝ) := by push_cast; ring
  -- squared core: 9k³ ≤ p_k · p_{k−c₀}²
  have hLR : (20 : ℝ) ≤ (L : ℝ) := by exact_mod_cast hL20
  have hkr : (1048576 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
  have hpk_nn : (0 : ℝ) ≤ (p k : ℝ) := by positivity
  have h4nn : (0 : ℝ) ≤ 4 * (k : ℝ) * ((L : ℝ) - 1) := by nlinarith [hLR, hkr]
  have hsq0 := mul_self_le_mul_self h4nn hpkc_lo
  have hsq : 16 * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2 ≤ 1225 * (p (k - c0 k) : ℝ) ^ 2 := by
    nlinarith [hsq0]
  have hLcubic : (77175 : ℝ) ≤ 16 * (L : ℝ) * ((L : ℝ) - 1) ^ 2 := by
    nlinarith [hLR, sq_nonneg ((L : ℝ) - 1)]
  have hpos : (0 : ℝ) ≤ 16 * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2 := by positivity
  have hA : 16 * (p k : ℝ) * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2
      ≤ 1225 * (p k : ℝ) * (p (k - c0 k) : ℝ) ^ 2 := by
    nlinarith [mul_le_mul_of_nonneg_left hsq hpk_nn]
  have hB : (k : ℝ) * L * (16 * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2)
      ≤ 7 * (p k : ℝ) * (16 * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2) := by
    nlinarith [mul_le_mul_of_nonneg_right hpk_lo hpos]
  have h9 : 9 * (k : ℝ) ^ 3 ≤ (p k : ℝ) * (p (k - c0 k) : ℝ) ^ 2 := by
    nlinarith [hA, hB, hLcubic, hkr, hpk_nn, mul_nonneg hpk_nn (sq_nonneg (p (k - c0 k) : ℝ))]
  -- from squared core to `3k√k ≤ √p_k · p_{k−c₀}`
  have hkey : 3 * (k : ℝ) * Real.sqrt (k : ℝ) ≤ Real.sqrt (p k : ℝ) * (p (k - c0 k) : ℝ) := by
    have e1 : Real.sqrt (9 * (k : ℝ) ^ 3) = 3 * (k : ℝ) * Real.sqrt (k : ℝ) := by
      rw [show 9 * (k : ℝ) ^ 3 = (3 * (k : ℝ)) ^ 2 * (k : ℝ) by ring,
          Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity)]
    have e2 : Real.sqrt ((p k : ℝ) * (p (k - c0 k) : ℝ) ^ 2)
        = Real.sqrt (p k : ℝ) * (p (k - c0 k) : ℝ) := by
      rw [Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity)]
    calc 3 * (k : ℝ) * Real.sqrt (k : ℝ) = Real.sqrt (9 * (k : ℝ) ^ 3) := e1.symm
      _ ≤ Real.sqrt ((p k : ℝ) * (p (k - c0 k) : ℝ) ^ 2) := Real.sqrt_le_sqrt h9
      _ = Real.sqrt (p k : ℝ) * (p (k - c0 k) : ℝ) := e2
  -- c₀ ≤ 3√p_k
  have hc0_3 : (c0 k : ℝ) ≤ 3 * Real.sqrt (p k : ℝ) := by
    have hcr := c0_real_le k
    have hsqge1 : (1 : ℝ) ≤ Real.sqrt (p k : ℝ) := by
      rw [show (1 : ℝ) = Real.sqrt 1 by simp]
      exact Real.sqrt_le_sqrt (by exact_mod_cast (p_prime k).one_lt.le)
    linarith
  -- assemble: c₀/(p_k p_{k−c₀}) ≤ 1/(k√k)
  have hkpos : (0 : ℝ) < (k : ℝ) := by linarith
  have hbpos : (0 : ℝ) < (p k : ℝ) * (p (k - c0 k) : ℝ) :=
    mul_pos (by exact_mod_cast (p_prime k).pos) (by exact_mod_cast (p_prime (k - c0 k)).pos)
  have hdpos : (0 : ℝ) < (k : ℝ) * Real.sqrt (k : ℝ) := mul_pos hkpos (Real.sqrt_pos.mpr hkpos)
  rw [div_le_div_iff₀ hbpos hdpos]
  calc (c0 k : ℝ) * ((k : ℝ) * Real.sqrt (k : ℝ))
      ≤ (3 * Real.sqrt (p k : ℝ)) * ((k : ℝ) * Real.sqrt (k : ℝ)) :=
        mul_le_mul_of_nonneg_right hc0_3 (by positivity)
    _ = Real.sqrt (p k : ℝ) * (3 * (k : ℝ) * Real.sqrt (k : ℝ)) := by ring
    _ ≤ Real.sqrt (p k : ℝ) * (Real.sqrt (p k : ℝ) * (p (k - c0 k) : ℝ)) :=
        mul_le_mul_of_nonneg_left hkey (Real.sqrt_nonneg _)
    _ = (Real.sqrt (p k : ℝ) * Real.sqrt (p k : ℝ)) * (p (k - c0 k) : ℝ) := by ring
    _ = (p k : ℝ) * (p (k - c0 k) : ℝ) := by rw [Real.mul_self_sqrt hpk_nn]
    _ = 1 * ((p k : ℝ) * (p (k - c0 k) : ℝ)) := by ring

/-- The feed `D₁(N)` is **residue-complete within radius `y`**: every residue mod
    `q = p_N` is a feed subset sum of size `≤ y`. -/
def feedComplete (N y : ℕ) : Prop :=
  ∀ r, ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧
    (∑ i ∈ T, atom1 N i) % p N = r % p N ∧ (∑ i ∈ T, atom1 N i) ≤ y

/-- For `N ≥ 10` the feed is residue-complete within `σ¹(N)` (the full feed sum):
    `feed_complete` (← Olson) realises each residue, and any subset sum is `≤ σ¹`. -/
theorem feedComplete_sigma1 (N : ℕ) (hN : 10 ≤ N) : feedComplete N (sig1 N) := by
  intro r
  obtain ⟨T, hT, hres⟩ := feed_complete N hN r
  refine ⟨T, hT, hres, ?_⟩
  unfold sig1
  apply Finset.sum_le_sum_of_subset_of_nonneg
  · intro i hi; exact Finset.mem_range.2 (hT i hi)
  · intro i _ _; exact Nat.zero_le _

/-- `w_N = Y₀(N)`, the onset radius: the **least** `y` with the feed
    residue-complete within `y`.  Now a concrete definition (was opaque). -/
noncomputable def wcost (N : ℕ) : ℕ := sInf {y | feedComplete N y}

/-- **Tight feed onset** (Olson + the `Y₀` radius), now **PROVED**: every residue
    mod `q = p_N` is a feed subset sum of size `≤ w_N = wcost N`.  (`wcost N` is the
    least residue-complete radius, finite for `N ≥ 10` by `feedComplete_sigma1`.) -/
theorem floor_onset (N : ℕ) (hN : 10 ≤ N) (r : ℕ) :
    ∃ u, FeedSum N u ∧ u % p N = r % p N ∧ u ≤ wcost N := by
  have hne : {y | feedComplete N y}.Nonempty := ⟨sig1 N, feedComplete_sigma1 N hN⟩
  have hmem : feedComplete N (wcost N) := Nat.sInf_mem hne
  obtain ⟨T, hT, hres, hle⟩ := hmem r
  exact ⟨∑ i ∈ T, atom1 N i, ⟨T, hT, rfl⟩, hres, hle⟩

/-- **Olson over `C`**: the feed is residue-complete within `σ(C_N)` (`olsonC_rep`),
    hence `wcost N ≤ σ(C_N)` for `N ≥ 14`. -/
theorem wcost_le_sigmaC (N : ℕ) (hN : 14 ≤ N) : wcost N ≤ sigmaC N :=
  Nat.sInf_le (fun r => olsonC_rep N hN r)

/-- **The full per-term bound** `wcost_k/(p_k P_k) ≤ 1/(k√k)` for `k ≥ 2²⁰`:
    `wcost_k ≤ σ(C_k) = P_k·S_k`, `S_k ≤ c₀/p_{k−c₀}`, then `term_real_bound`. -/
theorem term_full_bound (k : ℕ) (hk : 1048576 ≤ k) :
    (wcost k : ℝ) / ((p k : ℝ) * (P k : ℝ)) ≤ 1 / ((k : ℝ) * Real.sqrt (k : ℝ)) := by
  have hk14 : 14 ≤ k := by omega
  have hwc : (wcost k : ℚ) ≤ (sigmaC k : ℚ) := by exact_mod_cast wcost_le_sigmaC k hk14
  have hsc : (sigmaC k : ℚ) = (P k : ℚ) * ∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ) := sigmaC_q k
  have hS : ∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ) ≤ (c0 k : ℚ) / (p (k - c0 k) : ℚ) :=
    window_sum_le_ratio k hk14
  have hpkpos : (0 : ℚ) < (p k : ℚ) := p_posQ k
  have hPpos : (0 : ℚ) < (P k : ℚ) := by exact_mod_cast P_pos k
  have hq : (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) ≤ (c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) := by
    have e1 : (sigmaC k : ℚ) / ((p k : ℚ) * (P k : ℚ))
        = (∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ)) / (p k : ℚ) := by
      rw [hsc]; field_simp
    calc (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ))
        ≤ (sigmaC k : ℚ) / ((p k : ℚ) * (P k : ℚ)) := by gcongr
      _ = (∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ)) / (p k : ℚ) := e1
      _ ≤ ((c0 k : ℚ) / (p (k - c0 k) : ℚ)) / (p k : ℚ) := by gcongr
      _ = (c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) := by
          rw [div_div, mul_comm (p (k - c0 k) : ℚ) (p k : ℚ)]
  have key1 : (wcost k : ℝ) / ((p k : ℝ) * (P k : ℝ))
      = (((wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) : ℚ) : ℝ) := by push_cast; ring
  have key2 : (((c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) : ℚ) : ℝ)
      = (c0 k : ℝ) / ((p k : ℝ) * (p (k - c0 k) : ℝ)) := by push_cast; ring
  rw [key1]
  calc (((wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) : ℚ) : ℝ)
      ≤ (((c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) : ℚ) : ℝ) := by exact_mod_cast hq
    _ = (c0 k : ℝ) / ((p k : ℝ) * (p (k - c0 k) : ℝ)) := key2
    _ ≤ 1 / ((k : ℝ) * Real.sqrt (k : ℝ)) := term_real_bound k hk

/-- **Floor recurrence step** (Lemma "floorrec"), PROVED.  If the floor band
    `[c, σ²(N)−c]` is contained in `L²(N)` and the side condition
    `2·p_N·c + σ¹(N) ≤ p_N·σ²(N)` holds (the paper's `γ_{N-1} ≤ 0.45 B_{N-1}`),
    then the floor band `[p_N·c + w_N, σ²(N+1) − (p_N·c + w_N)]` is contained in
    `L²(N+1)`. -/
theorem floor_step (N c : ℕ) (hN : 10 ≤ N)
    (hband : ∀ t, c ≤ t → t ≤ sig2 N - c → Reach2 N t)
    (hside : 2 * (p N * c) + sig1 N ≤ p N * sig2 N) :
    ∀ t, p N * c + wcost N ≤ t → t ≤ sig2 (N + 1) - (p N * c + wcost N) →
      Reach2 (N + 1) t := by
  have hq : 0 < p N := (p_prime N).pos
  have hss : sig2 (N + 1) = sig1 N + p N * sig2 N := sig2_succ N
  -- lower half placed directly
  have hlower : ∀ t, p N * c + wcost N ≤ t → 2 * t ≤ sig2 (N + 1) → Reach2 (N + 1) t := by
    intro t ht1 ht2
    obtain ⟨u, hfeed, hres, hule⟩ := floor_onset N hN t
    have hux : u ≤ t := by omega
    have hdvd : p N ∣ t - u := (Nat.modEq_iff_dvd' hux).mp hres
    obtain ⟨x, hx⟩ := hdvd
    have hxc : c ≤ x := Nat.le_of_mul_le_mul_left (by omega) hq
    have h2px : 2 * (p N * x) ≤ sig1 N + p N * sig2 N := by omega
    have hsum_bound : p N * x + p N * c ≤ p N * sig2 N := by omega
    have hxcle : x + c ≤ sig2 N := by
      have : p N * (x + c) ≤ p N * sig2 N := by rw [Nat.mul_add]; omega
      exact Nat.le_of_mul_le_mul_left this hq
    have hxhi : x ≤ sig2 N - c := by omega
    have hxe : t = u + p N * x := by omega
    obtain ⟨T, hT, hTu⟩ := hfeed
    rw [hxe, hTu]
    simpa only [atom1] using Reach2_succ (hband x hxc hxhi) hT
  -- full band: lower half direct, upper half via complement symmetry
  intro t ht1 ht2
  rcases le_or_gt (2 * t) (sig2 (N + 1)) with hlo | hhi
  · exact hlower t ht1 hlo
  · have ht_le : t ≤ sig2 (N + 1) := by omega
    have hcompl := hlower (sig2 (N + 1) - t) (by omega) (by omega)
    have := Reach2_compl hcompl
    rwa [Nat.sub_sub_self ht_le] at this

/-! ### The floor band, assembled by induction

    `cwid N` is the floor half-width: `cwid (N+1) = p_N·cwid N + w_N` (the
    `floor_step` recurrence), with `cwid 0 = 0`.  Two isolated inputs:

      • `floor_base` — the base band at `N₀ = 11` (the §5 base reachability `γ₁₁`,
        program output, the analogue of `central_block_base`);
      • `floor_side` — the side condition `2·p_N·cwid N + σ¹(N) ≤ p_N·σ²(N)`
        (the paper's `γ_{N-1} ≤ 0.45 B_{N-1}`, an analytic ratio bound).

    From these `floor_step` lifts the band level by level: `floor_band`. -/

/-- The floor half-width.  **Anchored** at the gap-free floor `cwidBase` at `N = 10`,
    then lifted `cwid(N+1) = p_N·cwid N + w_N` for `N ≥ 10`.

    Defining it instead by the pure recurrence from `cwid 0 = 0` would overshoot the true
    gap-free floor by ~2.5× — it accumulates the large low-`N` feed-onset increments
    `w_4,…,w_9` (e.g. `w_4/p_4 = 0.107`) that the actual reachability `L²(N)` does **not**
    incur — driving `γ_N = cwid N/P_N` to ≈0.31 and making `γ_N ≤ 1/5` FALSE.  The paper
    (Lemma "floorrec") likewise anchors the recurrence at the brute-forced `γ_10`. -/
noncomputable def cwid : ℕ → ℕ
  | 0 => 0
  | (n + 1) => if 10 ≤ n then p n * cwid n + wcost n
               else if n + 1 = 10 then cwidBase else 0

/-- The §5 floor recurrence, valid in the anchored regime `N ≥ 10`. -/
theorem cwid_succ {n : ℕ} (hn : 10 ≤ n) : cwid (n + 1) = p n * cwid n + wcost n := by
  show (if 10 ≤ n then p n * cwid n + wcost n else if n + 1 = 10 then cwidBase else 0)
       = p n * cwid n + wcost n
  rw [if_pos hn]

/-- **Base band** at `N₀ = 11`, now **PROVED** (no longer an axiom): lift the `L²(10)`
    gap-free floor `gapfree_base_10` one level via `floor_step 10 cwidBase` (the side
    condition at `N=10` is `native_decide`'d), giving exactly `cwid 11 = p₁₀·cwidBase + w₁₀`. -/
theorem floor_base : ∀ t, cwid 11 ≤ t → t ≤ sig2 11 - cwid 11 → Reach2 11 t := by
  have hfs10 : 2 * (p 10 * cwidBase) + sig1 10 ≤ p 10 * sig2 10 := by
    have hp : p 10 = smallPrimes[10]! := p_eq_sp 10 (by norm_num)
    have hs1 : sig1 10 = esig1 10 := sig1_eq_e (by norm_num)
    have hs2 : sig2 10 = esig2 10 := sig2_eq_e (by norm_num)
    rw [hp, hs1, hs2]; native_decide
  have hc11 : cwid 11 = p 10 * cwidBase + wcost 10 := by
    rw [cwid_succ (by norm_num : 10 ≤ 10), show cwid 10 = cwidBase from rfl]
  intro t hlo hhi
  rw [hc11] at hlo hhi
  exact floor_step 10 cwidBase (by norm_num) gapfree_base_10 hfs10 t hlo hhi

/-! ### The §5 floor ratio `P`-form (γ_N ≤ 1/5), and the side condition derived from it -/

/-- **Telescoping identity** for `γ_N = cwid N / P_N`: from the recurrence
    `cwid(N+1) = p_N·cwid N + w_N`, `P(N+1) = P_N·p_N`,
    `γ_N = γ_K + Σ_{K≤k<N} w_k/(p_k P_k)`. -/
theorem gamma_telescope (K : ℕ) (hK : 10 ≤ K) : ∀ N, K ≤ N →
    (cwid N : ℚ) / (P N : ℚ)
      = (cwid K : ℚ) / (P K : ℚ)
        + ∑ k ∈ Finset.Ico K N, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) := by
  intro N hN
  induction N, hN using Nat.le_induction with
  | base => simp
  | succ M hM ih =>
    rw [Finset.sum_Ico_succ_top hM]
    have hPM : (0 : ℚ) < (P M : ℚ) := by exact_mod_cast P_pos M
    have hpM : (0 : ℚ) < (p M : ℚ) := p_posQ M
    have hcw : (cwid (M + 1) : ℚ) = (p M : ℚ) * (cwid M : ℚ) + (wcost M : ℚ) := by
      rw [cwid_succ (le_trans hK hM)]; push_cast; ring
    have hP1 : (P (M + 1) : ℚ) = (P M : ℚ) * (p M : ℚ) := by
      rw [show P (M + 1) = P M * p M from by unfold P; rw [Finset.prod_range_succ]]; push_cast; ring
    have step : (cwid (M + 1) : ℚ) / (P (M + 1) : ℚ)
        = (cwid M : ℚ) / (P M : ℚ) + (wcost M : ℚ) / ((p M : ℚ) * (P M : ℚ)) := by
      rw [hcw, hP1]; field_simp
    rw [step, ih]; ring


/-! ## §5 floor ratio `γ_N ≤ 1/5`, RS-based (replaces the `2²⁰` `floor_cost_sum`).
    Rosser axiom `rs_lower` lowers `term_real_bound` to 512; the onset DP base
    (`gamma256`, witness-validated), the mid `[256,16384]` and the analytic tail close it.
    Total: `γ_N ≤ 162/1000 + 13500000/10⁹ + 16/1000 = 0.1915 ≤ 192/1000 < 1/5`. -/
section RSFloor
set_option maxRecDepth 4000000

-- `rs_lower` (Rosser's bound) is declared as a top-level classical axiom `Erdos306.rs_lower`
-- in `Step.lean`, alongside `olson`; references below resolve to it via namespace search.

/-- `32(L+2) ≤ 2^L` for `L ≥ 9`. -/
theorem lin_le_pow (L : ℕ) (hL : 9 ≤ L) : 32 * (L + 2) + 4 ≤ 2 ^ L := by
  induction L, hL using Nat.le_induction with
  | base => norm_num
  | succ j hj ih => rw [pow_succ]; omega

/-- **Window** `2·c₀(k) ≤ k` (i.e. `c₀ ≤ k/2`) for `k ≥ 512`, via the upper bound
    `p_k < 2k(L+2)+1` and `32(L+2)+4 ≤ 2^L ≤ k`. -/
theorem c0_half (k : ℕ) (hk : 512 ≤ k) : 2 * c0 k ≤ k := by
  set L := Nat.log 2 k with hLdef
  have hL9 : 9 ≤ L := by
    rw [hLdef]; calc 9 = Nat.log 2 (2^9) := (Nat.log_pow (by norm_num) 9).symm
      _ ≤ Nat.log 2 k := Nat.log_mono_right (by norm_num; omega)
  have hlin : 32 * (L + 2) + 4 ≤ k := by
    have h2L : 2 ^ L ≤ k := Nat.pow_log_le_self 2 (by omega)
    have := lin_le_pow L hL9; omega
  have hub : p k ≤ 2 * (k * (L + 2)) := by
    have h := Erdos306.Cheby.nth_prime_lt_loglin k (by omega)
    rw [← hLdef] at h
    have hpe : p k = Nat.nth Nat.Prime k := rfl
    rw [hpe]; omega
  set s := Nat.sqrt (4 * p k - 3) with hsdef
  have hss : s ^ 2 ≤ 4 * p k - 3 := Nat.sqrt_le' _
  have hs8 : s ^ 2 ≤ 8 * (k * (L + 2)) := le_trans hss (by omega)
  have hc0 : c0 k = s + 1 := rfl
  rw [hc0]
  by_contra hcon
  push_neg at hcon
  have hk1 : k - 1 ≤ 2 * s := by omega
  have hsq1 : (k - 1) * (k - 1) ≤ (2 * s) * (2 * s) := Nat.mul_le_mul hk1 hk1
  have hsq2 : (2 * s) * (2 * s) ≤ 32 * (k * (L + 2)) := by nlinarith [hs8]
  have h324 : 32 * (L + 2) ≤ k - 4 := by omega
  have hsq3 : 32 * (k * (L + 2)) ≤ k * (k - 4) := by
    calc 32 * (k * (L + 2)) = k * (32 * (L + 2)) := by ring
      _ ≤ k * (k - 4) := by gcongr
  have hchain : (k - 1) * (k - 1) ≤ k * (k - 4) := le_trans hsq1 (le_trans hsq2 hsq3)
  have hint : ((k:ℤ) - 1) * ((k:ℤ) - 1) ≤ (k:ℤ) * ((k:ℤ) - 4) := by
    have e1 : ((k - 1 : ℕ) : ℤ) = (k:ℤ) - 1 := by omega
    have e2 : ((k - 4 : ℕ) : ℤ) = (k:ℤ) - 4 := by omega
    calc ((k:ℤ)-1)*((k:ℤ)-1) = (((k-1)*(k-1) : ℕ) : ℤ) := by rw [Nat.cast_mul, e1]
      _ ≤ ((k*(k-4) : ℕ) : ℤ) := by exact_mod_cast hchain
      _ = (k:ℤ)*((k:ℤ)-4) := by rw [Nat.cast_mul, e2]
  have hkz : (512:ℤ) ≤ k := by exact_mod_cast hk
  nlinarith [hint, hkz]

set_option maxHeartbeats 1000000 in
/-- `term_real_bound` at threshold 512, via `rs_lower` (factor 2) + `c0_half` window. -/
theorem term_real_bound512 (k : ℕ) (hk : 512 ≤ k) :
    (c0 k : ℝ) / ((p k : ℝ) * (p (k - c0 k) : ℝ)) ≤ 1 / ((k : ℝ) * Real.sqrt (k : ℝ)) := by
  set L := Nat.log 2 k with hLdef
  have hL9 : 9 ≤ L := by
    rw [hLdef]; calc 9 = Nat.log 2 (2^9) := (Nat.log_pow (by norm_num) 9).symm
      _ ≤ Nat.log 2 k := Nat.log_mono_right (by norm_num; omega)
  have hhalf := c0_half k hk
  have hc0le := c0_le k (by omega)
  have hkc14 : 14 ≤ k - c0 k := by omega
  have hkc_lo : k ≤ 2 * (k - c0 k) := by omega
  have hpk_lo : (k : ℝ) * L ≤ 2 * (p k : ℝ) := by
    have h := rs_lower k (by omega); rw [hLdef]
    have : p k = Nat.nth Nat.Prime k := rfl; rw [this]; exact_mod_cast h
  have hlogkc : L - 1 ≤ Nat.log 2 (k - c0 k) := by
    have hk2L : (2 : ℕ) ^ L ≤ k := Nat.pow_log_le_self 2 (by omega)
    have hkc2L : (2 : ℕ) ^ (L - 1) ≤ k - c0 k := by
      have : (2:ℕ)^(L-1) * 2 = 2^L := by rw [← pow_succ]; congr 1; omega
      omega
    calc L - 1 = Nat.log 2 (2 ^ (L - 1)) := (Nat.log_pow (by norm_num) (L - 1)).symm
      _ ≤ Nat.log 2 (k - c0 k) := Nat.log_mono_right hkc2L
  have hpkc_lo : (k : ℝ) * ((L : ℝ) - 1) ≤ 4 * (p (k - c0 k) : ℝ) := by
    have hnp := rs_lower (k - c0 k) (by omega)
    have h1 : (k - c0 k) * (L - 1) ≤ (k - c0 k) * Nat.log 2 (k - c0 k) := Nat.mul_le_mul_left _ hlogkc
    have hcomb : k * (L - 1) ≤ 4 * Nat.nth Nat.Prime (k - c0 k) := by
      calc k * (L - 1) ≤ 2 * (k - c0 k) * (L - 1) := by
              apply Nat.mul_le_mul_right; exact hkc_lo
        _ = 2 * ((k - c0 k) * (L - 1)) := by ring
        _ ≤ 2 * ((k - c0 k) * Nat.log 2 (k - c0 k)) := by apply Nat.mul_le_mul_left; exact h1
        _ ≤ 2 * (2 * Nat.nth Nat.Prime (k - c0 k)) := by apply Nat.mul_le_mul_left; exact hnp
        _ = 4 * Nat.nth Nat.Prime (k - c0 k) := by ring
    have hcastL : ((L - 1 : ℕ) : ℝ) = (L : ℝ) - 1 := by rw [Nat.cast_sub (by omega)]; push_cast; ring
    have hpe : p (k - c0 k) = Nat.nth Nat.Prime (k - c0 k) := rfl
    rw [hpe]
    calc (k : ℝ) * ((L : ℝ) - 1) = (k : ℝ) * ((L - 1 : ℕ) : ℝ) := by rw [hcastL]
      _ = ((k * (L - 1) : ℕ) : ℝ) := by push_cast; ring
      _ ≤ ((4 * Nat.nth Nat.Prime (k - c0 k) : ℕ) : ℝ) := by exact_mod_cast hcomb
      _ = 4 * (Nat.nth Nat.Prime (k - c0 k) : ℝ) := by push_cast; ring
  have hLR : (9 : ℝ) ≤ (L : ℝ) := by exact_mod_cast hL9
  have hkr : (512 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
  have hpk_nn : (0 : ℝ) ≤ (p k : ℝ) := by positivity
  have hknn : (0:ℝ) ≤ (k:ℝ) * ((L:ℝ)-1) := by nlinarith [hLR, hkr]
  have hsq0 := mul_self_le_mul_self hknn hpkc_lo
  have hsq : (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2 ≤ 16 * (p (k - c0 k) : ℝ) ^ 2 := by nlinarith [hsq0]
  have hLcubic : (288 : ℝ) ≤ (L : ℝ) * ((L : ℝ) - 1) ^ 2 := by nlinarith [hLR, sq_nonneg ((L : ℝ) - 1)]
  have hpos : (0 : ℝ) ≤ (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2 := by positivity
  have hA : (p k : ℝ) * (k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2 ≤ 16 * (p k : ℝ) * (p (k - c0 k) : ℝ) ^ 2 := by
    nlinarith [mul_le_mul_of_nonneg_left hsq hpk_nn]
  have hB : (k : ℝ) * L * ((k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2) ≤ 2 * (p k : ℝ) * ((k : ℝ) ^ 2 * ((L : ℝ) - 1) ^ 2) := by
    nlinarith [mul_le_mul_of_nonneg_right hpk_lo hpos]
  have h9 : 9 * (k : ℝ) ^ 3 ≤ (p k : ℝ) * (p (k - c0 k) : ℝ) ^ 2 := by
    nlinarith [hA, hB, hLcubic, hkr, hpk_nn, mul_nonneg hpk_nn (sq_nonneg (p (k - c0 k) : ℝ))]
  have hkey : 3 * (k : ℝ) * Real.sqrt (k : ℝ) ≤ Real.sqrt (p k : ℝ) * (p (k - c0 k) : ℝ) := by
    have e1 : Real.sqrt (9 * (k : ℝ) ^ 3) = 3 * (k : ℝ) * Real.sqrt (k : ℝ) := by
      rw [show 9 * (k : ℝ) ^ 3 = (3 * (k : ℝ)) ^ 2 * (k : ℝ) by ring, Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity)]
    have e2 : Real.sqrt ((p k : ℝ) * (p (k - c0 k) : ℝ) ^ 2) = Real.sqrt (p k : ℝ) * (p (k - c0 k) : ℝ) := by
      rw [Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity)]
    calc 3 * (k : ℝ) * Real.sqrt (k : ℝ) = Real.sqrt (9 * (k : ℝ) ^ 3) := e1.symm
      _ ≤ Real.sqrt ((p k : ℝ) * (p (k - c0 k) : ℝ) ^ 2) := Real.sqrt_le_sqrt h9
      _ = Real.sqrt (p k : ℝ) * (p (k - c0 k) : ℝ) := e2
  have hc0_3 : (c0 k : ℝ) ≤ 3 * Real.sqrt (p k : ℝ) := by
    have hcr := c0_real_le k
    have hsqge1 : (1 : ℝ) ≤ Real.sqrt (p k : ℝ) := by
      rw [show (1 : ℝ) = Real.sqrt 1 by simp]; exact Real.sqrt_le_sqrt (by exact_mod_cast (p_prime k).one_lt.le)
    linarith
  have hkpos : (0 : ℝ) < (k : ℝ) := by linarith
  have hbpos : (0 : ℝ) < (p k : ℝ) * (p (k - c0 k) : ℝ) :=
    mul_pos (by exact_mod_cast (p_prime k).pos) (by exact_mod_cast (p_prime (k - c0 k)).pos)
  have hdpos : (0 : ℝ) < (k : ℝ) * Real.sqrt (k : ℝ) := mul_pos hkpos (Real.sqrt_pos.mpr hkpos)
  rw [div_le_div_iff₀ hbpos hdpos]
  calc (c0 k : ℝ) * ((k : ℝ) * Real.sqrt (k : ℝ))
      ≤ (3 * Real.sqrt (p k : ℝ)) * ((k : ℝ) * Real.sqrt (k : ℝ)) := mul_le_mul_of_nonneg_right hc0_3 (by positivity)
    _ = Real.sqrt (p k : ℝ) * (3 * (k : ℝ) * Real.sqrt (k : ℝ)) := by ring
    _ ≤ Real.sqrt (p k : ℝ) * (Real.sqrt (p k : ℝ) * (p (k - c0 k) : ℝ)) := mul_le_mul_of_nonneg_left hkey (Real.sqrt_nonneg _)
    _ = (Real.sqrt (p k : ℝ) * Real.sqrt (p k : ℝ)) * (p (k - c0 k) : ℝ) := by ring
    _ = (p k : ℝ) * (p (k - c0 k) : ℝ) := by rw [Real.mul_self_sqrt hpk_nn]
    _ = 1 * ((p k : ℝ) * (p (k - c0 k) : ℝ)) := by ring

/-- **Full per-term bound** at threshold 512: `wcost_k/(p_k P_k) ≤ 1/(k√k)` for `k ≥ 512`.
    Mirror of `term_full_bound` with `term_real_bound512`. -/
theorem term_full_bound512 (k : ℕ) (hk : 512 ≤ k) :
    (wcost k : ℝ) / ((p k : ℝ) * (P k : ℝ)) ≤ 1 / ((k : ℝ) * Real.sqrt (k : ℝ)) := by
  have hk14 : 14 ≤ k := by omega
  have hwc : (wcost k : ℚ) ≤ (sigmaC k : ℚ) := by exact_mod_cast wcost_le_sigmaC k hk14
  have hsc : (sigmaC k : ℚ) = (P k : ℚ) * ∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ) := sigmaC_q k
  have hS : ∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ) ≤ (c0 k : ℚ) / (p (k - c0 k) : ℚ) :=
    window_sum_le_ratio k hk14
  have hpkpos : (0 : ℚ) < (p k : ℚ) := p_posQ k
  have hPpos : (0 : ℚ) < (P k : ℚ) := by exact_mod_cast P_pos k
  have hq : (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) ≤ (c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) := by
    have e1 : (sigmaC k : ℚ) / ((p k : ℚ) * (P k : ℚ))
        = (∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ)) / (p k : ℚ) := by rw [hsc]; field_simp
    calc (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ))
        ≤ (sigmaC k : ℚ) / ((p k : ℚ) * (P k : ℚ)) := by gcongr
      _ = (∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ)) / (p k : ℚ) := e1
      _ ≤ ((c0 k : ℚ) / (p (k - c0 k) : ℚ)) / (p k : ℚ) := by gcongr
      _ = (c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) := by
          rw [div_div, mul_comm (p (k - c0 k) : ℚ) (p k : ℚ)]
  have key1 : (wcost k : ℝ) / ((p k : ℝ) * (P k : ℝ))
      = (((wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) : ℚ) : ℝ) := by push_cast; ring
  have key2 : (((c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) : ℚ) : ℝ)
      = (c0 k : ℝ) / ((p k : ℝ) * (p (k - c0 k) : ℝ)) := by push_cast; ring
  rw [key1]
  calc (((wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) : ℚ) : ℝ)
      ≤ (((c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) : ℚ) : ℝ) := by exact_mod_cast hq
    _ = (c0 k : ℝ) / ((p k : ℝ) * (p (k - c0 k) : ℝ)) := key2
    _ ≤ 1 / ((k : ℝ) * Real.sqrt (k : ℝ)) := term_real_bound512 k hk


private def ptc0 : Array Nat := #[2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,61,67,71,73,79,83,89,97,101,103,107,109,113,127,131,137,139,149,151,157,163,167,173,179,181,191,193,197,199,211,223,227,229,233,239,241,251,257,263,269,271,277,281,283,293,307,311,313,317,331,337,347,349,353,359,367,373,379,383,389,397,401,409,419,421,431,433,439,443,449,457,461,463,467,479,487,491,499,503,509,521,523,541,547,557,563,569,571,577,587,593,599,601,607,613,617,619,631,641,643,647,653,659,661,673,677,683,691,701,709,719,727,733,739,743,751,757,761,769,773,787,797,809,811,821,823,827,829,839,853,857,859,863,877,881,883,887,907,911,919,929,937,941,947,953,967,971,977,983,991,997,1009,1013,1019,1021,1031,1033,1039,1049,1051,1061,1063,1069,1087,1091,1093,1097,1103,1109,1117,1123,1129,1151,1153,1163,1171,1181,1187,1193,1201,1213,1217,1223,1229,1231,1237,1249,1259,1277,1279,1283,1289,1291,1297,1301,1303,1307,1319,1321,1327,1361,1367,1373,1381,1399,1409,1423,1427,1429,1433,1439,1447,1451,1453,1459,1471,1481,1483,1487,1489,1493,1499,1511,1523,1531,1543,1549,1553,1559,1567,1571,1579,1583,1597,1601,1607,1609,1613,1619,1621,1627,1637,1657,1663,1667,1669,1693,1697,1699,1709,1721,1723,1733,1741,1747,1753,1759,1777,1783,1787,1789,1801,1811,1823,1831,1847,1861,1867,1871,1873,1877,1879,1889,1901,1907,1913,1931,1933,1949,1951,1973,1979,1987,1993,1997,1999,2003,2011,2017,2027,2029,2039,2053,2063,2069,2081,2083,2087,2089,2099,2111,2113,2129,2131,2137,2141,2143,2153,2161,2179,2203,2207,2213,2221,2237,2239,2243,2251,2267,2269,2273,2281,2287,2293,2297,2309,2311,2333,2339,2341,2347,2351,2357,2371,2377,2381,2383,2389,2393,2399,2411,2417,2423,2437,2441,2447,2459,2467,2473,2477,2503,2521,2531,2539,2543,2549,2551,2557,2579,2591,2593,2609,2617,2621,2633,2647,2657,2659,2663,2671,2677,2683,2687,2689,2693,2699,2707,2711,2713,2719,2729,2731,2741,2749,2753,2767,2777,2789,2791,2797,2801,2803,2819,2833,2837,2843,2851,2857,2861,2879,2887,2897,2903,2909,2917,2927,2939,2953,2957,2963,2969,2971,2999,3001,3011,3019,3023,3037,3041,3049,3061,3067,3079,3083,3089,3109,3119,3121,3137,3163,3167,3169,3181,3187,3191,3203,3209,3217,3221,3229,3251,3253,3257,3259,3271,3299,3301,3307,3313,3319,3323,3329,3331,3343,3347,3359,3361,3371,3373,3389,3391,3407,3413,3433,3449,3457,3461,3463,3467,3469,3491,3499,3511,3517,3527,3529,3533,3539,3541,3547,3557,3559,3571,3581,3583,3593,3607,3613,3617,3623,3631,3637,3643,3659,3671,3673,3677,3691,3697,3701,3709,3719,3727,3733,3739,3761,3767,3769,3779,3793,3797,3803,3821,3823,3833,3847,3851,3853,3863,3877,3881,3889,3907,3911,3917,3919,3923,3929,3931,3943,3947,3967,3989,4001,4003,4007,4013,4019,4021,4027,4049,4051,4057,4073,4079,4091,4093,4099,4111,4127,4129,4133,4139,4153,4157,4159,4177,4201,4211,4217,4219,4229,4231,4241,4243,4253,4259,4261,4271,4273,4283,4289,4297,4327,4337,4339,4349,4357,4363,4373,4391,4397,4409,4421,4423,4441,4447,4451,4457,4463,4481,4483,4493,4507,4513,4517,4519,4523,4547,4549,4561,4567,4583,4591,4597,4603,4621,4637,4639,4643,4649,4651,4657,4663,4673,4679,4691,4703,4721,4723,4729,4733,4751,4759,4783,4787,4789,4793,4799,4801,4813,4817,4831,4861,4871,4877,4889,4903,4909,4919,4931,4933,4937,4943,4951,4957,4967,4969,4973,4987,4993,4999,5003,5009,5011,5021,5023,5039,5051,5059,5077,5081,5087,5099,5101,5107,5113,5119,5147,5153,5167,5171,5179,5189,5197,5209,5227,5231,5233,5237,5261,5273,5279,5281,5297,5303,5309,5323,5333,5347,5351,5381,5387,5393,5399,5407,5413,5417,5419,5431,5437,5441,5443,5449,5471,5477,5479,5483,5501,5503,5507,5519,5521,5527,5531,5557,5563,5569,5573,5581,5591,5623,5639,5641,5647,5651,5653,5657,5659,5669,5683,5689,5693,5701,5711,5717,5737,5741,5743,5749,5779,5783,5791,5801,5807,5813,5821,5827,5839,5843,5849,5851,5857,5861,5867,5869,5879,5881,5897,5903,5923,5927,5939,5953,5981,5987,6007,6011,6029,6037,6043,6047,6053,6067,6073,6079,6089,6091,6101,6113,6121,6131,6133,6143,6151,6163,6173,6197,6199,6203,6211,6217,6221,6229,6247,6257,6263,6269,6271,6277,6287,6299,6301,6311,6317,6323,6329,6337,6343,6353,6359,6361,6367,6373,6379,6389,6397,6421,6427,6449,6451,6469,6473,6481,6491,6521,6529,6547,6551,6553,6563,6569,6571,6577,6581,6599,6607,6619,6637,6653,6659,6661,6673,6679,6689,6691,6701,6703,6709,6719,6733,6737,6761,6763,6779,6781,6791,6793,6803,6823,6827,6829,6833,6841,6857,6863,6869,6871,6883,6899,6907,6911,6917,6947,6949,6959,6961,6967,6971,6977,6983,6991,6997,7001,7013,7019,7027,7039,7043,7057,7069,7079,7103,7109,7121,7127,7129,7151,7159,7177,7187,7193,7207,7211,7213,7219,7229,7237,7243,7247,7253,7283,7297,7307,7309,7321,7331,7333,7349,7351,7369,7393,7411,7417,7433,7451,7457,7459,7477,7481,7487,7489,7499,7507,7517,7523,7529,7537,7541,7547,7549,7559,7561,7573,7577,7583,7589,7591,7603,7607,7621,7639,7643,7649,7669,7673,7681,7687,7691,7699,7703,7717,7723,7727,7741,7753,7757,7759,7789,7793,7817,7823,7829,7841,7853,7867,7873,7877,7879,7883,7901,7907,7919,7927,7933,7937,7949,7951,7963,7993,8009,8011,8017,8039,8053,8059,8069,8081,8087,8089,8093,8101,8111,8117,8123,8147,8161,8167,8171,8179,8191,8209,8219,8221,8231,8233,8237,8243,8263,8269,8273,8287,8291,8293,8297,8311,8317,8329,8353,8363,8369,8377,8387,8389,8419,8423,8429,8431,8443,8447,8461,8467,8501,8513,8521,8527,8537,8539,8543,8563,8573,8581,8597,8599,8609,8623,8627,8629,8641,8647,8663,8669,8677,8681,8689,8693,8699,8707,8713,8719,8731,8737,8741,8747,8753,8761,8779,8783,8803,8807,8819,8821,8831,8837,8839,8849,8861,8863,8867,8887,8893,8923,8929,8933,8941,8951,8963,8969,8971,8999,9001,9007,9011,9013,9029,9041,9043,9049,9059,9067,9091,9103,9109,9127,9133,9137,9151,9157,9161,9173,9181,9187,9199,9203,9209,9221,9227,9239,9241,9257,9277,9281,9283,9293,9311,9319,9323,9337,9341,9343,9349,9371,9377,9391,9397,9403,9413,9419,9421,9431,9433,9437,9439,9461,9463,9467,9473,9479,9491,9497,9511,9521,9533,9539,9547,9551,9587,9601,9613,9619,9623,9629,9631,9643,9649,9661,9677,9679,9689,9697,9719,9721,9733,9739,9743,9749,9767,9769,9781,9787,9791,9803,9811,9817,9829,9833,9839,9851,9857,9859,9871,9883,9887,9901,9907,9923,9929,9931,9941,9949,9967,9973,10007,10009,10037,10039,10061,10067,10069,10079,10091,10093,10099,10103,10111,10133,10139,10141,10151,10159,10163,10169,10177,10181,10193,10211,10223,10243,10247,10253,10259,10267,10271,10273,10289,10301,10303,10313,10321,10331,10333,10337,10343,10357,10369,10391,10399,10427,10429,10433,10453,10457,10459,10463,10477,10487,10499,10501,10513,10529,10531,10559,10567,10589,10597,10601,10607,10613,10627,10631,10639,10651,10657,10663,10667,10687,10691,10709,10711,10723,10729,10733,10739,10753,10771,10781,10789,10799,10831,10837,10847,10853,10859,10861,10867,10883,10889,10891,10903,10909,10937,10939,10949,10957,10973,10979,10987,10993,11003,11027,11047,11057,11059,11069,11071,11083,11087,11093,11113,11117,11119,11131,11149,11159,11161,11171,11173,11177,11197,11213,11239,11243,11251,11257,11261,11273,11279,11287,11299,11311,11317,11321,11329,11351,11353,11369,11383,11393,11399,11411,11423,11437,11443,11447,11467,11471,11483,11489,11491,11497,11503,11519,11527,11549,11551,11579,11587,11593,11597,11617,11621,11633,11657,11677,11681,11689,11699,11701,11717,11719,11731,11743,11777,11779,11783,11789,11801,11807,11813,11821,11827,11831,11833,11839,11863,11867,11887,11897,11903,11909,11923,11927,11933,11939,11941,11953,11959,11969,11971,11981,11987,12007,12011,12037,12041,12043,12049,12071,12073,12097,12101,12107,12109,12113,12119,12143,12149,12157,12161,12163,12197,12203,12211,12227,12239,12241,12251,12253,12263,12269,12277,12281,12289,12301,12323,12329,12343,12347,12373,12377,12379,12391,12401,12409,12413,12421,12433,12437,12451,12457,12473,12479,12487,12491,12497,12503,12511,12517,12527,12539,12541,12547,12553,12569,12577,12583,12589,12601,12611,12613,12619,12637,12641,12647,12653,12659,12671,12689,12697,12703,12713,12721,12739,12743,12757,12763,12781,12791,12799,12809,12821,12823,12829,12841,12853,12889,12893,12899,12907,12911,12917,12919,12923,12941,12953,12959,12967,12973,12979,12983,13001,13003,13007,13009,13033,13037,13043,13049,13063,13093,13099,13103,13109,13121,13127,13147,13151,13159,13163,13171,13177,13183,13187,13217,13219,13229,13241,13249,13259,13267,13291,13297,13309,13313,13327,13331,13337,13339,13367,13381,13397,13399,13411,13417,13421,13441,13451,13457,13463,13469,13477,13487,13499,13513,13523,13537,13553,13567,13577,13591,13597,13613,13619,13627,13633,13649,13669,13679,13681,13687,13691,13693,13697,13709,13711,13721,13723,13729,13751,13757,13759,13763,13781,13789,13799,13807,13829,13831,13841,13859,13873,13877,13879,13883,13901,13903,13907,13913,13921,13931,13933,13963,13967,13997,13999,14009,14011,14029,14033,14051,14057,14071,14081,14083,14087,14107,14143,14149,14153,14159,14173,14177,14197,14207,14221,14243,14249,14251,14281,14293,14303,14321,14323,14327,14341,14347,14369,14387,14389,14401,14407,14411,14419,14423,14431,14437,14447,14449,14461,14479,14489,14503,14519,14533,14537,14543,14549,14551,14557,14561,14563,14591,14593,14621,14627,14629,14633,14639,14653,14657,14669,14683,14699,14713,14717,14723,14731,14737,14741,14747,14753,14759,14767,14771,14779,14783,14797,14813,14821,14827,14831,14843,14851,14867,14869,14879,14887,14891,14897,14923,14929,14939,14947,14951,14957,14969,14983,15013,15017,15031,15053,15061,15073,15077,15083,15091,15101,15107,15121,15131,15137,15139,15149,15161,15173,15187,15193,15199,15217,15227,15233,15241,15259,15263,15269,15271,15277,15287,15289,15299,15307,15313,15319,15329,15331,15349,15359,15361,15373,15377,15383,15391,15401,15413,15427,15439,15443,15451,15461,15467,15473,15493,15497,15511,15527,15541,15551,15559,15569,15581,15583,15601,15607,15619,15629,15641,15643,15647,15649,15661,15667,15671,15679,15683,15727,15731,15733,15737,15739,15749,15761,15767,15773,15787,15791,15797,15803,15809,15817,15823,15859,15877,15881,15887,15889,15901,15907,15913,15919,15923,15937,15959,15971,15973,15991,16001,16007,16033,16057,16061,16063,16067,16069,16073,16087,16091,16097,16103,16111,16127,16139,16141,16183,16187,16189,16193,16217,16223,16229,16231,16249,16253,16267,16273,16301,16319,16333,16339,16349,16361,16363,16369,16381,16411,16417,16421,16427,16433,16447,16451,16453,16477,16481,16487,16493,16519,16529,16547,16553,16561,16567,16573,16603,16607,16619,16631,16633,16649,16651,16657,16661,16673,16691,16693,16699,16703,16729,16741,16747,16759,16763,16787,16811,16823,16829,16831,16843,16871,16879,16883,16889,16901,16903,16921,16927,16931,16937,16943,16963,16979,16981,16987,16993,17011,17021,17027,17029,17033,17041,17047,17053,17077,17093,17099,17107,17117,17123,17137,17159,17167,17183,17189,17191,17203,17207,17209,17231,17239,17257,17291,17293,17299,17317,17321,17327,17333,17341,17351,17359,17377,17383,17387,17389,17393,17401,17417,17419,17431,17443,17449,17467,17471,17477,17483,17489,17491,17497,17509,17519,17539,17551,17569,17573,17579,17581,17597,17599,17609,17623,17627,17657,17659,17669,17681,17683,17707,17713,17729,17737,17747,17749,17761,17783,17789,17791,17807,17827,17837,17839,17851,17863,17881,17891,17903,17909,17911,17921,17923,17929,17939,17957,17959,17971,17977,17981,17987,17989,18013,18041,18043,18047,18049,18059,18061,18077,18089,18097,18119,18121,18127,18131,18133,18143,18149,18169,18181,18191,18199,18211,18217,18223,18229,18233,18251,18253,18257,18269,18287,18289,18301,18307,18311,18313,18329,18341,18353,18367,18371,18379,18397,18401,18413,18427,18433,18439,18443,18451,18457,18461,18481,18493,18503,18517,18521,18523,18539,18541,18553,18583,18587,18593,18617,18637,18661,18671,18679,18691,18701,18713,18719,18731,18743,18749,18757,18773,18787,18793,18797,18803,18839,18859,18869,18899,18911,18913,18917,18919,18947,18959,18973,18979,19001,19009,19013,19031,19037,19051,19069,19073,19079,19081,19087,19121,19139,19141,19157,19163,19181,19183,19207,19211,19213,19219,19231,19237,19249,19259,19267,19273,19289,19301,19309,19319,19333,19373,19379,19381,19387,19391,19403,19417,19421,19423,19427,19429,19433,19441,19447,19457,19463,19469,19471,19477,19483,19489,19501,19507,19531,19541,19543,19553,19559,19571,19577,19583,19597,19603,19609,19661,19681,19687,19697,19699,19709,19717,19727,19739,19751,19753,19759,19763,19777,19793,19801,19813,19819,19841,19843,19853,19861,19867,19889,19891,19913,19919,19927,19937,19949,19961,19963,19973,19979,19991,19993,19997,20011,20021,20023,20029,20047,20051,20063,20071,20089,20101,20107,20113,20117,20123,20129,20143,20147,20149,20161,20173,20177,20183,20201,20219,20231,20233,20249,20261,20269,20287,20297,20323,20327,20333,20341,20347,20353,20357,20359,20369,20389,20393,20399,20407,20411,20431,20441,20443,20477,20479,20483,20507,20509,20521,20533,20543,20549,20551,20563,20593,20599,20611,20627,20639,20641,20663,20681,20693,20707,20717,20719,20731,20743,20747,20749,20753,20759,20771,20773,20789,20807,20809,20849,20857,20873,20879,20887,20897,20899,20903,20921,20929,20939,20947,20959,20963,20981,20983,21001,21011,21013,21017,21019,21023,21031,21059,21061,21067,21089,21101,21107,21121,21139,21143,21149,21157,21163,21169,21179,21187,21191,21193,21211,21221,21227,21247,21269,21277,21283,21313,21317,21319,21323,21341,21347,21377,21379,21383,21391,21397,21401,21407,21419,21433,21467,21481,21487,21491,21493,21499,21503,21517,21521,21523,21529,21557,21559,21563,21569,21577,21587,21589,21599,21601,21611,21613,21617,21647,21649,21661,21673,21683,21701,21713,21727,21737,21739,21751,21757,21767,21773,21787,21799,21803,21817,21821,21839,21841,21851,21859,21863,21871,21881,21893,21911,21929,21937,21943,21961,21977,21991,21997,22003,22013,22027,22031,22037,22039,22051,22063,22067,22073,22079,22091,22093,22109,22111,22123,22129,22133,22147,22153,22157,22159,22171,22189,22193,22229,22247,22259,22271,22273,22277,22279,22283,22291,22303,22307,22343,22349,22367,22369,22381,22391,22397,22409,22433,22441,22447,22453,22469,22481,22483,22501,22511,22531,22541,22543,22549,22567,22571,22573,22613,22619,22621,22637,22639,22643,22651,22669,22679,22691,22697,22699,22709,22717,22721,22727,22739,22741,22751,22769,22777,22783,22787,22807,22811,22817,22853,22859,22861,22871,22877,22901,22907,22921,22937,22943,22961,22963,22973,22993,23003,23011,23017,23021,23027,23029,23039,23041,23053,23057,23059,23063,23071,23081,23087,23099,23117,23131,23143,23159,23167,23173,23189,23197,23201,23203,23209,23227,23251,23269,23279,23291,23293,23297,23311,23321,23327,23333,23339,23357,23369,23371,23399,23417,23431,23447,23459,23473,23497,23509,23531,23537,23539,23549,23557,23561,23563,23567,23581,23593,23599,23603,23609,23623,23627,23629,23633,23663,23669,23671,23677,23687,23689,23719,23741,23743,23747,23753,23761,23767,23773,23789,23801,23813,23819,23827,23831,23833,23857,23869,23873,23879,23887,23893,23899,23909,23911,23917,23929,23957,23971,23977,23981,23993,24001,24007,24019,24023,24029,24043,24049,24061,24071,24077,24083,24091,24097,24103,24107,24109,24113,24121,24133,24137,24151,24169,24179,24181,24197,24203,24223,24229,24239,24247,24251,24281,24317,24329,24337,24359,24371,24373,24379,24391,24407,24413,24419,24421,24439,24443,24469,24473,24481,24499,24509,24517,24527,24533,24547,24551,24571,24593,24611,24623,24631,24659,24671,24677,24683,24691,24697,24709,24733,24749,24763,24767,24781,24793,24799,24809,24821,24841,24847,24851,24859,24877,24889,24907,24917,24919,24923,24943,24953,24967,24971,24977,24979,24989,25013,25031,25033,25037,25057,25073,25087,25097,25111,25117,25121,25127,25147,25153,25163,25169,25171,25183,25189,25219,25229,25237,25243,25247,25253,25261,25301,25303,25307,25309,25321,25339,25343,25349,25357,25367,25373,25391,25409,25411,25423,25439,25447,25453,25457,25463,25469,25471,25523,25537,25541,25561,25577,25579,25583,25589,25601,25603,25609,25621,25633,25639,25643,25657,25667,25673,25679,25693,25703,25717,25733,25741,25747,25759,25763,25771,25793,25799,25801,25819,25841,25847,25849,25867,25873,25889,25903,25913,25919,25931,25933,25939,25943,25951,25969,25981,25997,25999,26003,26017,26021,26029,26041,26053,26083,26099,26107,26111,26113,26119,26141,26153,26161,26171,26177,26183,26189,26203,26209,26227,26237,26249,26251,26261,26263,26267,26293,26297,26309,26317,26321,26339,26347,26357,26371,26387,26393,26399,26407,26417,26423,26431,26437,26449,26459,26479,26489,26497,26501,26513,26539,26557,26561,26573,26591,26597,26627,26633,26641,26647,26669,26681,26683,26687,26693,26699,26701,26711,26713,26717,26723,26729,26731,26737,26759,26777,26783,26801,26813,26821,26833,26839,26849,26861,26863,26879,26881,26891,26893,26903,26921,26927,26947,26951,26953,26959,26981,26987,26993,27011,27017,27031,27043,27059,27061,27067,27073,27077,27091,27103,27107,27109,27127,27143,27179,27191,27197,27211,27239,27241,27253,27259,27271,27277,27281,27283,27299,27329,27337,27361,27367,27397,27407,27409,27427,27431,27437,27449,27457,27479,27481,27487,27509,27527,27529,27539,27541,27551,27581,27583,27611,27617,27631,27647,27653,27673,27689,27691,27697,27701,27733,27737,27739,27743,27749,27751,27763,27767,27773,27779,27791,27793,27799,27803,27809,27817,27823,27827,27847,27851,27883,27893,27901,27917,27919,27941,27943,27947,27953,27961,27967,27983,27997,28001,28019,28027,28031,28051,28057,28069,28081,28087,28097,28099,28109,28111,28123,28151,28163,28181,28183,28201,28211,28219,28229,28277,28279,28283,28289,28297,28307,28309,28319,28349,28351,28387,28393,28403,28409,28411,28429,28433,28439,28447,28463,28477,28493,28499,28513,28517,28537,28541,28547,28549,28559,28571,28573,28579,28591,28597,28603,28607,28619,28621,28627,28631,28643,28649,28657,28661,28663,28669,28687,28697,28703,28711,28723,28729,28751,28753,28759,28771,28789,28793,28807,28813,28817,28837,28843,28859,28867,28871,28879,28901,28909,28921,28927,28933,28949,28961,28979,29009,29017,29021,29023,29027,29033,29059,29063,29077,29101,29123,29129,29131,29137,29147,29153,29167,29173,29179,29191,29201,29207,29209,29221,29231,29243,29251,29269,29287,29297,29303,29311,29327,29333,29339,29347,29363,29383,29387,29389,29399,29401,29411,29423,29429,29437,29443,29453,29473,29483,29501,29527,29531,29537,29567,29569,29573,29581,29587,29599,29611,29629,29633,29641,29663,29669,29671,29683,29717,29723,29741,29753,29759,29761,29789,29803,29819,29833,29837,29851,29863,29867,29873,29879,29881,29917,29921,29927,29947,29959,29983,29989,30011,30013,30029,30047,30059,30071,30089,30091,30097,30103,30109,30113,30119,30133,30137,30139,30161,30169,30181,30187,30197,30203,30211,30223,30241,30253,30259,30269,30271,30293,30307,30313,30319,30323,30341,30347,30367,30389,30391,30403,30427,30431,30449,30467,30469,30491,30493,30497,30509,30517,30529,30539,30553,30557,30559,30577,30593,30631,30637,30643,30649,30661,30671,30677,30689,30697,30703,30707,30713,30727,30757,30763,30773,30781,30803,30809,30817,30829,30839,30841,30851,30853,30859,30869,30871,30881,30893,30911,30931,30937,30941,30949,30971,30977,30983,31013,31019,31033,31039,31051,31063,31069,31079,31081,31091,31121,31123,31139,31147,31151,31153,31159,31177,31181,31183,31189,31193,31219,31223,31231,31237,31247,31249,31253,31259,31267,31271,31277,31307,31319,31321,31327,31333,31337,31357,31379,31387,31391,31393,31397,31469,31477,31481,31489,31511,31513,31517,31531,31541,31543,31547,31567,31573,31583,31601,31607,31627,31643,31649,31657,31663,31667,31687,31699,31721,31723,31727,31729,31741,31751,31769,31771,31793,31799,31817,31847,31849,31859,31873,31883,31891,31907,31957,31963,31973,31981,31991,32003,32009,32027,32029,32051,32057,32059,32063,32069,32077,32083,32089,32099,32117,32119,32141,32143,32159,32173,32183,32189,32191,32203,32213,32233,32237,32251,32257,32261,32297,32299,32303,32309,32321,32323,32327,32341,32353,32359,32363,32369,32371,32377,32381,32401,32411,32413,32423,32429,32441,32443,32467,32479,32491,32497,32503,32507,32531,32533,32537,32561,32563,32569,32573,32579,32587,32603,32609,32611,32621,32633,32647,32653,32687,32693,32707,32713,32717,32719,32749,32771,32779,32783,32789,32797,32801,32803,32831,32833,32839,32843,32869,32887,32909,32911,32917,32933,32939,32941,32957,32969,32971,32983,32987,32993,32999,33013,33023,33029,33037,33049,33053,33071,33073,33083,33091,33107,33113,33119,33149,33151,33161,33179,33181,33191,33199,33203,33211,33223,33247,33287,33289,33301,33311,33317,33329,33331,33343,33347,33349,33353,33359,33377,33391,33403,33409,33413,33427,33457,33461,33469,33479,33487,33493,33503,33521,33529,33533,33547,33563,33569,33577,33581,33587,33589,33599,33601,33613,33617,33619,33623,33629,33637,33641,33647,33679,33703,33713,33721,33739,33749,33751,33757,33767,33769,33773,33791,33797,33809,33811,33827,33829,33851,33857,33863,33871,33889,33893,33911,33923,33931,33937,33941,33961,33967,33997,34019,34031,34033,34039,34057,34061,34123,34127,34129,34141,34147,34157,34159,34171,34183,34211,34213,34217,34231,34253,34259,34261,34267,34273,34283,34297,34301,34303,34313,34319,34327,34337,34351,34361,34367,34369,34381,34403,34421,34429,34439,34457,34469,34471,34483,34487,34499,34501,34511,34513,34519,34537,34543,34549,34583,34589,34591,34603,34607,34613,34631,34649,34651,34667,34673,34679,34687,34693,34703,34721,34729,34739,34747,34757,34759,34763,34781,34807,34819,34841,34843,34847,34849,34871,34877,34883,34897,34913,34919,34939,34949,34961,34963,34981,35023,35027,35051,35053,35059,35069,35081,35083,35089,35099,35107,35111,35117,35129,35141,35149,35153,35159,35171,35201,35221,35227,35251,35257,35267,35279,35281,35291,35311,35317,35323,35327,35339,35353,35363,35381,35393,35401,35407,35419,35423,35437,35447,35449,35461,35491,35507,35509,35521,35527,35531,35533,35537,35543,35569,35573,35591,35593,35597,35603,35617,35671,35677,35729,35731,35747,35753,35759,35771,35797,35801,35803,35809,35831,35837,35839,35851,35863,35869,35879,35897,35899,35911,35923,35933,35951,35963,35969,35977,35983,35993,35999,36007,36011,36013,36017,36037,36061,36067,36073,36083,36097,36107,36109,36131,36137,36151,36161,36187,36191,36209,36217,36229,36241,36251,36263,36269,36277,36293,36299,36307,36313,36319,36341,36343,36353,36373,36383,36389,36433,36451,36457,36467,36469,36473,36479,36493,36497,36523,36527,36529,36541,36551,36559,36563,36571,36583,36587,36599,36607,36629,36637,36643,36653,36671,36677,36683,36691,36697,36709,36713,36721,36739,36749,36761,36767,36779,36781,36787,36791,36793,36809,36821,36833,36847,36857,36871,36877,36887,36899,36901,36913,36919,36923,36929,36931,36943,36947,36973,36979,36997,37003,37013,37019,37021,37039,37049,37057,37061,37087,37097,37117,37123,37139,37159,37171,37181,37189,37199,37201,37217,37223,37243,37253,37273,37277,37307,37309,37313,37321,37337,37339,37357,37361,37363,37369,37379,37397,37409,37423,37441,37447,37463,37483,37489,37493,37501,37507,37511,37517,37529,37537,37547,37549,37561,37567,37571,37573,37579,37589,37591,37607,37619,37633,37643,37649,37657,37663,37691,37693,37699,37717,37747,37781,37783,37799,37811,37813,37831,37847,37853,37861,37871,37879,37889,37897,37907,37951,37957,37963,37967,37987,37991,37993,37997,38011,38039,38047,38053,38069,38083,38113,38119,38149,38153,38167,38177,38183,38189,38197,38201,38219,38231,38237,38239,38261,38273,38281,38287,38299,38303,38317,38321,38327,38329,38333,38351,38371,38377,38393,38431,38447,38449,38453,38459,38461,38501,38543,38557,38561,38567,38569,38593,38603,38609,38611,38629,38639,38651,38653,38669,38671,38677,38693,38699,38707,38711,38713,38723,38729,38737,38747,38749,38767,38783,38791,38803,38821,38833,38839,38851,38861,38867,38873]
private def ptc1 : Array Nat := #[38891,38903,38917,38921,38923,38933,38953,38959,38971,38977,38993,39019,39023,39041,39043,39047,39079,39089,39097,39103,39107,39113,39119,39133,39139,39157,39161,39163,39181,39191,39199,39209,39217,39227,39229,39233,39239,39241,39251,39293,39301,39313,39317,39323,39341,39343,39359,39367,39371,39373,39383,39397,39409,39419,39439,39443,39451,39461,39499,39503,39509,39511,39521,39541,39551,39563,39569,39581,39607,39619,39623,39631,39659,39667,39671,39679,39703,39709,39719,39727,39733,39749,39761,39769,39779,39791,39799,39821,39827,39829,39839,39841,39847,39857,39863,39869,39877,39883,39887,39901,39929,39937,39953,39971,39979,39983,39989,40009,40013,40031,40037,40039,40063,40087,40093,40099,40111,40123,40127,40129,40151,40153,40163,40169,40177,40189,40193,40213,40231,40237,40241,40253,40277,40283,40289,40343,40351,40357,40361,40387,40423,40427,40429,40433,40459,40471,40483,40487,40493,40499,40507,40519,40529,40531,40543,40559,40577,40583,40591,40597,40609,40627,40637,40639,40693,40697,40699,40709,40739,40751,40759,40763,40771,40787,40801,40813,40819,40823,40829,40841,40847,40849,40853,40867,40879,40883,40897,40903,40927,40933,40939,40949,40961,40973,40993,41011,41017,41023,41039,41047,41051,41057,41077,41081,41113,41117,41131,41141,41143,41149,41161,41177,41179,41183,41189,41201,41203,41213,41221,41227,41231,41233,41243,41257,41263,41269,41281,41299,41333,41341,41351,41357,41381,41387,41389,41399,41411,41413,41443,41453,41467,41479,41491,41507,41513,41519,41521,41539,41543,41549,41579,41593,41597,41603,41609,41611,41617,41621,41627,41641,41647,41651,41659,41669,41681,41687,41719,41729,41737,41759,41761,41771,41777,41801,41809,41813,41843,41849,41851,41863,41879,41887,41893,41897,41903,41911,41927,41941,41947,41953,41957,41959,41969,41981,41983,41999,42013,42017,42019,42023,42043,42061,42071,42073,42083,42089,42101,42131,42139,42157,42169,42179,42181,42187,42193,42197,42209,42221,42223,42227,42239,42257,42281,42283,42293,42299,42307,42323,42331,42337,42349,42359,42373,42379,42391,42397,42403,42407,42409,42433,42437,42443,42451,42457,42461,42463,42467,42473,42487,42491,42499,42509,42533,42557,42569,42571,42577,42589,42611,42641,42643,42649,42667,42677,42683,42689,42697,42701,42703,42709,42719,42727,42737,42743,42751,42767,42773,42787,42793,42797,42821,42829,42839,42841,42853,42859,42863,42899,42901,42923,42929,42937,42943,42953,42961,42967,42979,42989,43003,43013,43019,43037,43049,43051,43063,43067,43093,43103,43117,43133,43151,43159,43177,43189,43201,43207,43223,43237,43261,43271,43283,43291,43313,43319,43321,43331,43391,43397,43399,43403,43411,43427,43441,43451,43457,43481,43487,43499,43517,43541,43543,43573,43577,43579,43591,43597,43607,43609,43613,43627,43633,43649,43651,43661,43669,43691,43711,43717,43721,43753,43759,43777,43781,43783,43787,43789,43793,43801,43853,43867,43889,43891,43913,43933,43943,43951,43961,43963,43969,43973,43987,43991,43997,44017,44021,44027,44029,44041,44053,44059,44071,44087,44089,44101,44111,44119,44123,44129,44131,44159,44171,44179,44189,44201,44203,44207,44221,44249,44257,44263,44267,44269,44273,44279,44281,44293,44351,44357,44371,44381,44383,44389,44417,44449,44453,44483,44491,44497,44501,44507,44519,44531,44533,44537,44543,44549,44563,44579,44587,44617,44621,44623,44633,44641,44647,44651,44657,44683,44687,44699,44701,44711,44729,44741,44753,44771,44773,44777,44789,44797,44809,44819,44839,44843,44851,44867,44879,44887,44893,44909,44917,44927,44939,44953,44959,44963,44971,44983,44987,45007,45013,45053,45061,45077,45083,45119,45121,45127,45131,45137,45139,45161,45179,45181,45191,45197,45233,45247,45259,45263,45281,45289,45293,45307,45317,45319,45329,45337,45341,45343,45361,45377,45389,45403,45413,45427,45433,45439,45481,45491,45497,45503,45523,45533,45541,45553,45557,45569,45587,45589,45599,45613,45631,45641,45659,45667,45673,45677,45691,45697,45707,45737,45751,45757,45763,45767,45779,45817,45821,45823,45827,45833,45841,45853,45863,45869,45887,45893,45943,45949,45953,45959,45971,45979,45989,46021,46027,46049,46051,46061,46073,46091,46093,46099,46103,46133,46141,46147,46153,46171,46181,46183,46187,46199,46219,46229,46237,46261,46271,46273,46279,46301,46307,46309,46327,46337,46349,46351,46381,46399,46411,46439,46441,46447,46451,46457,46471,46477,46489,46499,46507,46511,46523,46549,46559,46567,46573,46589,46591,46601,46619,46633,46639,46643,46649,46663,46679,46681,46687,46691,46703,46723,46727,46747,46751,46757,46769,46771,46807,46811,46817,46819,46829,46831,46853,46861,46867,46877,46889,46901,46919,46933,46957,46993,46997,47017,47041,47051,47057,47059,47087,47093,47111,47119,47123,47129,47137,47143,47147,47149,47161,47189,47207,47221,47237,47251,47269,47279,47287,47293,47297,47303,47309,47317,47339,47351,47353,47363,47381,47387,47389,47407,47417,47419,47431,47441,47459,47491,47497,47501,47507,47513,47521,47527,47533,47543,47563,47569,47581,47591,47599,47609,47623,47629,47639,47653,47657,47659,47681,47699,47701,47711,47713,47717,47737,47741,47743,47777,47779,47791,47797,47807,47809,47819,47837,47843,47857,47869,47881,47903,47911,47917,47933,47939,47947,47951,47963,47969,47977,47981,48017,48023,48029,48049,48073,48079,48091,48109,48119,48121,48131,48157,48163,48179,48187,48193,48197,48221,48239,48247,48259,48271,48281,48299,48311,48313,48337,48341,48353,48371,48383,48397,48407,48409,48413,48437,48449,48463,48473,48479,48481,48487,48491,48497,48523,48527,48533,48539,48541,48563,48571,48589,48593,48611,48619,48623,48647,48649,48661,48673,48677,48679,48731,48733,48751,48757,48761,48767,48779,48781,48787,48799,48809,48817,48821,48823,48847,48857,48859,48869,48871,48883,48889,48907,48947,48953,48973,48989,48991,49003,49009,49019,49031,49033,49037,49043,49057,49069,49081,49103,49109,49117,49121,49123,49139,49157,49169,49171,49177,49193,49199,49201,49207,49211,49223,49253,49261,49277,49279,49297,49307,49331,49333,49339,49363,49367,49369,49391,49393,49409,49411,49417,49429,49433,49451,49459,49463,49477,49481,49499,49523,49529,49531,49537,49547,49549,49559,49597,49603,49613,49627,49633,49639,49663,49667,49669,49681,49697,49711,49727,49739,49741,49747,49757,49783,49787,49789,49801,49807,49811,49823,49831,49843,49853,49871,49877,49891,49919,49921,49927,49937,49939,49943,49957,49991,49993,49999,50021,50023,50033,50047,50051,50053,50069,50077,50087,50093,50101,50111,50119,50123,50129,50131,50147,50153,50159,50177,50207,50221,50227,50231,50261,50263,50273,50287,50291,50311,50321,50329,50333,50341,50359,50363,50377,50383,50387,50411,50417,50423,50441,50459,50461,50497,50503,50513,50527,50539,50543,50549,50551,50581,50587,50591,50593,50599,50627,50647,50651,50671,50683,50707,50723,50741,50753,50767,50773,50777,50789,50821,50833,50839,50849,50857,50867,50873,50891,50893,50909,50923,50929,50951,50957,50969,50971,50989,50993,51001,51031,51043,51047,51059,51061,51071,51109,51131,51133,51137,51151,51157,51169,51193,51197,51199,51203,51217,51229,51239,51241,51257,51263,51283,51287,51307,51329,51341,51343,51347,51349,51361,51383,51407,51413,51419,51421,51427,51431,51437,51439,51449,51461,51473,51479,51481,51487,51503,51511,51517,51521,51539,51551,51563,51577,51581,51593,51599,51607,51613,51631,51637,51647,51659,51673,51679,51683,51691,51713,51719,51721,51749,51767,51769,51787,51797,51803,51817,51827,51829,51839,51853,51859,51869,51871,51893,51899,51907,51913,51929,51941,51949,51971,51973,51977,51991,52009,52021,52027,52051,52057,52067,52069,52081,52103,52121,52127,52147,52153,52163,52177,52181,52183,52189,52201,52223,52237,52249,52253,52259,52267,52289,52291,52301,52313,52321,52361,52363,52369,52379,52387,52391,52433,52453,52457,52489,52501,52511,52517,52529,52541,52543,52553,52561,52567,52571,52579,52583,52609,52627,52631,52639,52667,52673,52691,52697,52709,52711,52721,52727,52733,52747,52757,52769,52783,52807,52813,52817,52837,52859,52861,52879,52883,52889,52901,52903,52919,52937,52951,52957,52963,52967,52973,52981,52999,53003,53017,53047,53051,53069,53077,53087,53089,53093,53101,53113,53117,53129,53147,53149,53161,53171,53173,53189,53197,53201,53231,53233,53239,53267,53269,53279,53281,53299,53309,53323,53327,53353,53359,53377,53381,53401,53407,53411,53419,53437,53441,53453,53479,53503,53507,53527,53549,53551,53569,53591,53593,53597,53609,53611,53617,53623,53629,53633,53639,53653,53657,53681,53693,53699,53717,53719,53731,53759,53773,53777,53783,53791,53813,53819,53831,53849,53857,53861,53881,53887,53891,53897,53899,53917,53923,53927,53939,53951,53959,53987,53993,54001,54011,54013,54037,54049,54059,54083,54091,54101,54121,54133,54139,54151,54163,54167,54181,54193,54217,54251,54269,54277,54287,54293,54311,54319,54323,54331,54347,54361,54367,54371,54377,54401,54403,54409,54413,54419,54421,54437,54443,54449,54469,54493,54497,54499,54503,54517,54521,54539,54541,54547,54559,54563,54577,54581,54583,54601,54617,54623,54629,54631,54647,54667,54673,54679,54709,54713,54721,54727,54751,54767,54773,54779,54787,54799,54829,54833,54851,54869,54877,54881,54907,54917,54919,54941,54949,54959,54973,54979,54983,55001,55009,55021,55049,55051,55057,55061,55073,55079,55103,55109,55117,55127,55147,55163,55171,55201,55207,55213,55217,55219,55229,55243,55249,55259,55291,55313,55331,55333,55337,55339,55343,55351,55373,55381,55399,55411,55439,55441,55457,55469,55487,55501,55511,55529,55541,55547,55579,55589,55603,55609,55619,55621,55631,55633,55639,55661,55663,55667,55673,55681,55691,55697,55711,55717,55721,55733,55763,55787,55793,55799,55807,55813,55817,55819,55823,55829,55837,55843,55849,55871,55889,55897,55901,55903,55921,55927,55931,55933,55949,55967,55987,55997,56003,56009,56039,56041,56053,56081,56087,56093,56099,56101,56113,56123,56131,56149,56167,56171,56179,56197,56207,56209,56237,56239,56249,56263,56267,56269,56299,56311,56333,56359,56369,56377,56383,56393,56401,56417,56431,56437,56443,56453,56467,56473,56477,56479,56489,56501,56503,56509,56519,56527,56531,56533,56543,56569,56591,56597,56599,56611,56629,56633,56659,56663,56671,56681,56687,56701,56711,56713,56731,56737,56747,56767,56773,56779,56783,56807,56809,56813,56821,56827,56843,56857,56873,56891,56893,56897,56909,56911,56921,56923,56929,56941,56951,56957,56963,56983,56989,56993,56999,57037,57041,57047,57059,57073,57077,57089,57097,57107,57119,57131,57139,57143,57149,57163,57173,57179,57191,57193,57203,57221,57223,57241,57251,57259,57269,57271,57283,57287,57301,57329,57331,57347,57349,57367,57373,57383,57389,57397,57413,57427,57457,57467,57487,57493,57503,57527,57529,57557,57559,57571,57587,57593,57601,57637,57641,57649,57653,57667,57679,57689,57697,57709,57713,57719,57727,57731,57737,57751,57773,57781,57787,57791,57793,57803,57809,57829,57839,57847,57853,57859,57881,57899,57901,57917,57923,57943,57947,57973,57977,57991,58013,58027,58031,58043,58049,58057,58061,58067,58073,58099,58109,58111,58129,58147,58151,58153,58169,58171,58189,58193,58199,58207,58211,58217,58229,58231,58237,58243,58271,58309,58313,58321,58337,58363,58367,58369,58379,58391,58393,58403,58411,58417,58427,58439,58441,58451,58453,58477,58481,58511,58537,58543,58549,58567,58573,58579,58601,58603,58613,58631,58657,58661,58679,58687,58693,58699,58711,58727,58733,58741,58757,58763,58771,58787,58789,58831,58889,58897,58901,58907,58909,58913,58921,58937,58943,58963,58967,58979,58991,58997,59009,59011,59021,59023,59029,59051,59053,59063,59069,59077,59083,59093,59107,59113,59119,59123,59141,59149,59159,59167,59183,59197,59207,59209,59219,59221,59233,59239,59243,59263,59273,59281,59333,59341,59351,59357,59359,59369,59377,59387,59393,59399,59407,59417,59419,59441,59443,59447,59453,59467,59471,59473,59497,59509,59513,59539,59557,59561,59567,59581,59611,59617,59621,59627,59629,59651,59659,59663,59669,59671,59693,59699,59707,59723,59729,59743,59747,59753,59771,59779,59791,59797,59809,59833,59863,59879,59887,59921,59929,59951,59957,59971,59981,59999,60013,60017,60029,60037,60041,60077,60083,60089,60091,60101,60103,60107,60127,60133,60139,60149,60161,60167,60169,60209,60217,60223,60251,60257,60259,60271,60289,60293,60317,60331,60337,60343,60353,60373,60383,60397,60413,60427,60443,60449,60457,60493,60497,60509,60521,60527,60539,60589,60601,60607,60611,60617,60623,60631,60637,60647,60649,60659,60661,60679,60689,60703,60719,60727,60733,60737,60757,60761,60763,60773,60779,60793,60811,60821,60859,60869,60887,60889,60899,60901,60913,60917,60919,60923,60937,60943,60953,60961,61001,61007,61027,61031,61043,61051,61057,61091,61099,61121,61129,61141,61151,61153,61169,61211,61223,61231,61253,61261,61283,61291,61297,61331,61333,61339,61343,61357,61363,61379,61381,61403,61409,61417,61441,61463,61469,61471,61483,61487,61493,61507,61511,61519,61543,61547,61553,61559,61561,61583,61603,61609,61613,61627,61631,61637,61643,61651,61657,61667,61673,61681,61687,61703,61717,61723,61729,61751,61757,61781,61813,61819,61837,61843,61861,61871,61879,61909,61927,61933,61949,61961,61967,61979,61981,61987,61991,62003,62011,62017,62039,62047,62053,62057,62071,62081,62099,62119,62129,62131,62137,62141,62143,62171,62189,62191,62201,62207,62213,62219,62233,62273,62297,62299,62303,62311,62323,62327,62347,62351,62383,62401,62417,62423,62459,62467,62473,62477,62483,62497,62501,62507,62533,62539,62549,62563,62581,62591,62597,62603,62617,62627,62633,62639,62653,62659,62683,62687,62701,62723,62731,62743,62753,62761,62773,62791,62801,62819,62827,62851,62861,62869,62873,62897,62903,62921,62927,62929,62939,62969,62971,62981,62983,62987,62989,63029,63031,63059,63067,63073,63079,63097,63103,63113,63127,63131,63149,63179,63197,63199,63211,63241,63247,63277,63281,63299,63311,63313,63317,63331,63337,63347,63353,63361,63367,63377,63389,63391,63397,63409,63419,63421,63439,63443,63463,63467,63473,63487,63493,63499,63521,63527,63533,63541,63559,63577,63587,63589,63599,63601,63607,63611,63617,63629,63647,63649,63659,63667,63671,63689,63691,63697,63703,63709,63719,63727,63737,63743,63761,63773,63781,63793,63799,63803,63809,63823,63839,63841,63853,63857,63863,63901,63907,63913,63929,63949,63977,63997,64007,64013,64019,64033,64037,64063,64067,64081,64091,64109,64123,64151,64153,64157,64171,64187,64189,64217,64223,64231,64237,64271,64279,64283,64301,64303,64319,64327,64333,64373,64381,64399,64403,64433,64439,64451,64453,64483,64489,64499,64513,64553,64567,64577,64579,64591,64601,64609,64613,64621,64627,64633,64661,64663,64667,64679,64693,64709,64717,64747,64763,64781,64783,64793,64811,64817,64849,64853,64871,64877,64879,64891,64901,64919,64921,64927,64937,64951,64969,64997,65003,65011,65027,65029,65033,65053,65063,65071,65089,65099,65101,65111,65119,65123,65129,65141,65147,65167,65171,65173,65179,65183,65203,65213,65239,65257,65267,65269,65287,65293,65309,65323,65327,65353,65357,65371,65381,65393,65407,65413,65419,65423,65437,65447,65449,65479,65497,65519,65521,65537,65539,65543,65551,65557,65563,65579,65581,65587,65599,65609,65617,65629,65633,65647,65651,65657,65677,65687,65699,65701,65707,65713,65717,65719,65729,65731,65761,65777,65789,65809,65827,65831,65837,65839,65843,65851,65867,65881,65899,65921,65927,65929,65951,65957,65963,65981,65983,65993,66029,66037,66041,66047,66067,66071,66083,66089,66103,66107,66109,66137,66161,66169,66173,66179,66191,66221,66239,66271,66293,66301,66337,66343,66347,66359,66361,66373,66377,66383,66403,66413,66431,66449,66457,66463,66467,66491,66499,66509,66523,66529,66533,66541,66553,66569,66571,66587,66593,66601,66617,66629,66643,66653,66683,66697,66701,66713,66721,66733,66739,66749,66751,66763,66791,66797,66809,66821,66841,66851,66853,66863,66877,66883,66889,66919,66923,66931,66943,66947,66949,66959,66973,66977,67003,67021,67033,67043,67049,67057,67061,67073,67079,67103,67121,67129,67139,67141,67153,67157,67169,67181,67187,67189,67211,67213,67217,67219,67231,67247,67261,67271,67273,67289,67307,67339,67343,67349,67369,67391,67399,67409,67411,67421,67427,67429,67433,67447,67453,67477,67481,67489,67493,67499,67511,67523,67531,67537,67547,67559,67567,67577,67579,67589,67601,67607,67619,67631,67651,67679,67699,67709,67723,67733,67741,67751,67757,67759,67763,67777,67783,67789,67801,67807,67819,67829,67843,67853,67867,67883,67891,67901,67927,67931,67933,67939,67943,67957,67961,67967,67979,67987,67993,68023,68041,68053,68059,68071,68087,68099,68111,68113,68141,68147,68161,68171,68207,68209,68213,68219,68227,68239,68261,68279,68281,68311,68329,68351,68371,68389,68399,68437,68443,68447,68449,68473,68477,68483,68489,68491,68501,68507,68521,68531,68539,68543,68567,68581,68597,68611,68633,68639,68659,68669,68683,68687,68699,68711,68713,68729,68737,68743,68749,68767,68771,68777,68791,68813,68819,68821,68863,68879,68881,68891,68897,68899,68903,68909,68917,68927,68947,68963,68993,69001,69011,69019,69029,69031,69061,69067,69073,69109,69119,69127,69143,69149,69151,69163,69191,69193,69197,69203,69221,69233,69239,69247,69257,69259,69263,69313,69317,69337,69341,69371,69379,69383,69389,69401,69403,69427,69431,69439,69457,69463,69467,69473,69481,69491,69493,69497,69499,69539,69557,69593,69623,69653,69661,69677,69691,69697,69709,69737,69739,69761,69763,69767,69779,69809,69821,69827,69829,69833,69847,69857,69859,69877,69899,69911,69929,69931,69941,69959,69991,69997,70001,70003,70009,70019,70039,70051,70061,70067,70079,70099,70111,70117,70121,70123,70139,70141,70157,70163,70177,70181,70183,70199,70201,70207,70223,70229,70237,70241,70249,70271,70289,70297,70309,70313,70321,70327,70351,70373,70379,70381,70393,70423,70429,70439,70451,70457,70459,70481,70487,70489,70501,70507,70529,70537,70549,70571,70573,70583,70589,70607,70619,70621,70627,70639,70657,70663,70667,70687,70709,70717,70729,70753,70769,70783,70793,70823,70841,70843,70849,70853,70867,70877,70879,70891,70901,70913,70919,70921,70937,70949,70951,70957,70969,70979,70981,70991,70997,70999,71011,71023,71039,71059,71069,71081,71089,71119,71129,71143,71147,71153,71161,71167,71171,71191,71209,71233,71237,71249,71257,71261,71263,71287,71293,71317,71327,71329,71333,71339,71341,71347,71353,71359,71363,71387,71389,71399,71411,71413,71419,71429,71437,71443,71453,71471,71473,71479,71483,71503,71527,71537,71549,71551,71563,71569,71593,71597,71633,71647,71663,71671,71693,71699,71707,71711,71713,71719,71741,71761,71777,71789,71807,71809,71821,71837,71843,71849,71861,71867,71879,71881,71887,71899,71909,71917,71933,71941,71947,71963,71971,71983,71987,71993,71999,72019,72031,72043,72047,72053,72073,72077,72089,72091,72101,72103,72109,72139,72161,72167,72169,72173,72211,72221,72223,72227,72229,72251,72253,72269,72271,72277,72287,72307,72313,72337,72341,72353,72367,72379,72383,72421,72431,72461,72467,72469,72481,72493,72497,72503,72533,72547,72551,72559,72577,72613,72617,72623,72643,72647,72649,72661,72671,72673,72679,72689,72701,72707,72719,72727,72733,72739,72763,72767,72797,72817,72823,72859,72869,72871,72883,72889,72893,72901,72907,72911,72923,72931,72937,72949,72953,72959,72973,72977,72997,73009,73013,73019,73037,73039,73043,73061,73063,73079,73091,73121,73127,73133,73141,73181,73189,73237,73243,73259,73277,73291,73303,73309,73327,73331,73351,73361,73363,73369,73379,73387,73417,73421,73433,73453,73459,73471,73477,73483,73517,73523,73529,73547,73553,73561,73571,73583,73589,73597,73607,73609,73613,73637,73643,73651,73673,73679,73681,73693,73699,73709,73721,73727,73751,73757,73771,73783,73819,73823,73847,73849,73859,73867,73877,73883,73897,73907,73939,73943,73951,73961,73973,73999,74017,74021,74027,74047,74051,74071,74077,74093,74099,74101,74131,74143,74149,74159,74161,74167,74177,74189,74197,74201,74203,74209,74219,74231,74257,74279,74287,74293,74297,74311,74317,74323,74353,74357,74363,74377,74381,74383,74411,74413,74419,74441,74449,74453,74471,74489,74507,74509,74521,74527,74531,74551,74561,74567,74573,74587,74597,74609,74611,74623,74653,74687,74699,74707,74713,74717,74719,74729,74731,74747,74759,74761,74771,74779,74797,74821,74827,74831,74843,74857,74861,74869,74873,74887,74891,74897,74903,74923,74929,74933,74941,74959,75011,75013,75017,75029,75037,75041,75079,75083,75109,75133,75149,75161,75167,75169,75181,75193,75209,75211,75217,75223,75227,75239,75253,75269,75277,75289,75307,75323,75329,75337,75347,75353,75367,75377,75389,75391,75401,75403,75407,75431,75437,75479,75503,75511,75521,75527,75533,75539,75541,75553,75557,75571,75577,75583,75611,75617,75619,75629,75641,75653,75659,75679,75683,75689,75703,75707,75709,75721,75731,75743,75767,75773,75781,75787,75793,75797,75821,75833,75853,75869,75883,75913,75931,75937,75941,75967,75979,75983,75989,75991,75997,76001,76003,76031,76039,76079,76081,76091,76099,76103,76123,76129,76147,76157,76159,76163,76207,76213,76231,76243,76249,76253,76259,76261,76283,76289,76303,76333,76343,76367,76369,76379,76387,76403,76421,76423,76441,76463,76471,76481,76487,76493,76507,76511,76519,76537,76541,76543,76561,76579,76597,76603,76607,76631,76649,76651,76667,76673,76679,76697,76717,76733,76753,76757,76771,76777,76781,76801,76819,76829,76831,76837,76847,76871,76873,76883,76907,76913,76919,76943,76949,76961,76963,76991,77003,77017,77023,77029,77041,77047,77069,77081,77093,77101,77137,77141,77153,77167,77171,77191,77201,77213,77237,77239,77243,77249,77261,77263,77267,77269,77279,77291,77317,77323,77339,77347,77351,77359,77369,77377,77383,77417,77419,77431,77447,77471,77477,77479,77489,77491,77509,77513,77521,77527,77543,77549,77551,77557,77563,77569,77573,77587,77591,77611,77617,77621,77641,77647,77659,77681,77687,77689,77699,77711,77713,77719,77723,77731,77743,77747,77761,77773,77783,77797,77801,77813,77839,77849,77863,77867,77893,77899,77929,77933,77951,77969,77977,77983,77999,78007,78017,78031,78041,78049,78059,78079,78101,78121,78137,78139,78157,78163,78167,78173,78179,78191,78193,78203,78229,78233,78241,78259,78277,78283,78301,78307,78311,78317,78341,78347,78367,78401,78427,78437,78439,78467,78479,78487,78497,78509,78511,78517,78539,78541,78553,78569,78571,78577,78583,78593,78607,78623,78643,78649,78653,78691,78697,78707,78713,78721,78737,78779,78781,78787,78791,78797,78803,78809,78823,78839,78853,78857,78877,78887,78889,78893,78901,78919,78929,78941,78977,78979,78989,79031,79039,79043,79063,79087,79103,79111,79133,79139,79147,79151,79153,79159,79181,79187,79193,79201,79229,79231,79241,79259,79273,79279,79283,79301,79309,79319,79333,79337,79349,79357,79367,79379,79393,79397,79399,79411,79423,79427,79433,79451,79481,79493,79531,79537,79549,79559,79561,79579,79589,79601,79609,79613,79621,79627,79631,79633,79657,79669,79687,79691,79693,79697,79699,79757,79769,79777,79801,79811,79813,79817,79823,79829,79841,79843,79847,79861,79867,79873,79889,79901,79903,79907,79939,79943,79967,79973,79979,79987,79997,79999,80021,80039,80051,80071,80077,80107,80111,80141,80147,80149,80153,80167,80173,80177,80191,80207,80209,80221,80231,80233,80239,80251,80263,80273,80279,80287,80309,80317,80329,80341,80347,80363,80369,80387,80407,80429,80447,80449,80471,80473,80489,80491,80513,80527,80537,80557,80567,80599,80603,80611,80621,80627,80629,80651,80657,80669,80671,80677,80681,80683,80687,80701,80713,80737,80747,80749,80761,80777,80779,80783,80789,80803,80809,80819,80831,80833,80849,80863,80897,80909,80911,80917,80923,80929,80933,80953,80963,80989,81001,81013,81017,81019,81023,81031,81041,81043,81047,81049,81071,81077,81083,81097,81101,81119,81131,81157,81163,81173,81181,81197,81199,81203,81223,81233,81239,81281,81283,81293,81299,81307,81331,81343,81349,81353,81359,81371,81373,81401,81409,81421,81439,81457,81463,81509,81517,81527,81533,81547,81551,81553,81559,81563,81569,81611,81619,81629,81637,81647,81649,81667,81671,81677,81689,81701,81703,81707,81727,81737,81749,81761,81769,81773,81799,81817,81839,81847,81853,81869,81883,81899,81901,81919,81929,81931,81937,81943,81953,81967,81971,81973,82003,82007,82009,82013,82021,82031,82037,82039,82051,82067,82073,82129,82139,82141,82153,82163,82171,82183,82189,82193,82207,82217,82219,82223,82231,82237,82241,82261,82267,82279,82301,82307,82339,82349,82351,82361,82373,82387,82393,82421,82457,82463,82469,82471,82483,82487,82493,82499,82507,82529,82531,82549,82559,82561,82567,82571,82591,82601,82609,82613,82619,82633,82651,82657,82699,82721,82723,82727,82729,82757,82759,82763,82781,82787,82793,82799,82811,82813,82837,82847,82883,82889,82891,82903,82913,82939,82963,82981,82997,83003,83009,83023,83047,83059,83063,83071,83077,83089,83093,83101,83117,83137,83177,83203,83207,83219,83221,83227,83231,83233,83243,83257,83267,83269,83273,83299,83311,83339,83341,83357,83383,83389,83399,83401,83407,83417,83423,83431,83437,83443,83449,83459,83471,83477,83497,83537,83557,83561,83563,83579,83591,83597,83609,83617,83621,83639,83641,83653,83663,83689,83701,83717,83719,83737,83761,83773,83777,83791,83813,83833,83843,83857,83869,83873,83891,83903,83911,83921,83933,83939,83969,83983,83987,84011,84017]
private def ptc2 : Array Nat := #[84047,84053,84059,84061,84067,84089,84121,84127,84131,84137,84143,84163,84179,84181,84191,84199,84211,84221,84223,84229,84239,84247,84263,84299,84307,84313,84317,84319,84347,84349,84377,84389,84391,84401,84407,84421,84431,84437,84443,84449,84457,84463,84467,84481,84499,84503,84509,84521,84523,84533,84551,84559,84589,84629,84631,84649,84653,84659,84673,84691,84697,84701,84713,84719,84731,84737,84751,84761,84787,84793,84809,84811,84827,84857,84859,84869,84871,84913,84919,84947,84961,84967,84977,84979,84991,85009,85021,85027,85037,85049,85061,85081,85087,85091,85093,85103,85109,85121,85133,85147,85159,85193,85199,85201,85213,85223,85229,85237,85243,85247,85259,85297,85303,85313,85331,85333,85361,85363,85369,85381,85411,85427,85429,85439,85447,85451,85453,85469,85487,85513,85517,85523,85531,85549,85571,85577,85597,85601,85607,85619,85621,85627,85639,85643,85661,85667,85669,85691,85703,85711,85717,85733,85751,85781,85793,85817,85819,85829,85831,85837,85843,85847,85853,85889,85903,85909,85931,85933,85991,85999,86011,86017,86027,86029,86069,86077,86083,86111,86113,86117,86131,86137,86143,86161,86171,86179,86183,86197,86201,86209,86239,86243,86249,86257,86263,86269,86287,86291,86293,86297,86311,86323,86341,86351,86353,86357,86369,86371,86381,86389,86399,86413,86423,86441,86453,86461,86467,86477,86491,86501,86509,86531,86533,86539,86561,86573,86579,86587,86599,86627,86629,86677,86689,86693,86711,86719,86729,86743,86753,86767,86771,86783,86813,86837,86843,86851,86857,86861,86869,86923,86927,86929,86939,86951,86959,86969,86981,86993,87011,87013,87037,87041,87049,87071,87083,87103,87107,87119,87121,87133,87149,87151,87179,87181,87187,87211,87221,87223,87251,87253,87257,87277,87281,87293,87299,87313,87317,87323,87337,87359,87383,87403,87407,87421,87427,87433,87443,87473,87481,87491,87509,87511,87517,87523,87539,87541,87547,87553,87557,87559,87583,87587,87589,87613,87623,87629,87631,87641,87643,87649,87671,87679,87683,87691,87697,87701,87719,87721,87739,87743,87751,87767,87793,87797,87803,87811,87833,87853,87869,87877,87881,87887,87911,87917,87931,87943,87959,87961,87973,87977,87991,88001,88003,88007,88019,88037,88069,88079,88093,88117,88129,88169,88177,88211,88223,88237,88241,88259,88261,88289,88301,88321,88327,88337,88339,88379,88397,88411,88423,88427,88463,88469,88471,88493,88499,88513,88523,88547,88589,88591,88607,88609,88643,88651,88657,88661,88663,88667,88681,88721,88729,88741,88747,88771,88789,88793,88799,88801,88807,88811,88813,88817,88819,88843,88853,88861,88867,88873,88883,88897,88903,88919,88937,88951,88969,88993,88997,89003,89009,89017,89021,89041,89051,89057,89069,89071,89083,89087,89101,89107,89113,89119,89123,89137,89153,89189,89203,89209,89213,89227,89231,89237,89261,89269,89273,89293,89303,89317,89329,89363,89371,89381,89387,89393,89399,89413,89417,89431,89443,89449,89459,89477,89491,89501,89513,89519,89521,89527,89533,89561,89563,89567,89591,89597,89599,89603,89611,89627,89633,89653,89657,89659,89669,89671,89681,89689,89753,89759,89767,89779,89783,89797,89809,89819,89821,89833,89839,89849,89867,89891,89897,89899,89909,89917,89923,89939,89959,89963,89977,89983,89989,90001,90007,90011,90017,90019,90023,90031,90053,90059,90067,90071,90073,90089,90107,90121,90127,90149,90163,90173,90187,90191,90197,90199,90203,90217,90227,90239,90247,90263,90271,90281,90289,90313,90353,90359,90371,90373,90379,90397,90401,90403,90407,90437,90439,90469,90473,90481,90499,90511,90523,90527,90529,90533,90547,90583,90599,90617,90619,90631,90641,90647,90659,90677,90679,90697,90703,90709,90731,90749,90787,90793,90803,90821,90823,90833,90841,90847,90863,90887,90901,90907,90911,90917,90931,90947,90971,90977,90989,90997,91009,91019,91033,91079,91081,91097,91099,91121,91127,91129,91139,91141,91151,91153,91159,91163,91183,91193,91199,91229,91237,91243,91249,91253,91283,91291,91297,91303,91309,91331,91367,91369,91373,91381,91387,91393,91397,91411,91423,91433,91453,91457,91459,91463,91493,91499,91513,91529,91541,91571,91573,91577,91583,91591,91621,91631,91639,91673,91691,91703,91711,91733,91753,91757,91771,91781,91801,91807,91811,91813,91823,91837,91841,91867,91873,91909,91921,91939,91943,91951,91957,91961,91967,91969,91997,92003,92009,92033,92041,92051,92077,92083,92107,92111,92119,92143,92153,92173,92177,92179,92189,92203,92219,92221,92227,92233,92237,92243,92251,92269,92297,92311,92317,92333,92347,92353,92357,92363,92369,92377,92381,92383,92387,92399,92401,92413,92419,92431,92459,92461,92467,92479,92489,92503,92507,92551,92557,92567,92569,92581,92593,92623,92627,92639,92641,92647,92657,92669,92671,92681,92683,92693,92699,92707,92717,92723,92737,92753,92761,92767,92779,92789,92791,92801,92809,92821,92831,92849,92857,92861,92863,92867,92893,92899,92921,92927,92941,92951,92957,92959,92987,92993,93001,93047,93053,93059,93077,93083,93089,93097,93103,93113,93131,93133,93139,93151,93169,93179,93187,93199,93229,93239,93241,93251,93253,93257,93263,93281,93283,93287,93307,93319,93323,93329,93337,93371,93377,93383,93407,93419,93427,93463,93479,93481,93487,93491,93493,93497,93503,93523,93529,93553,93557,93559,93563,93581,93601,93607,93629,93637,93683,93701,93703,93719,93739,93761,93763,93787,93809,93811,93827,93851,93871,93887,93889,93893,93901,93911,93913,93923,93937,93941,93949,93967,93971,93979,93983,93997,94007,94009,94033,94049,94057,94063,94079,94099,94109,94111,94117,94121,94151,94153,94169,94201,94207,94219,94229,94253,94261,94273,94291,94307,94309,94321,94327,94331,94343,94349,94351,94379,94397,94399,94421,94427,94433,94439,94441,94447,94463,94477,94483,94513,94529,94531,94541,94543,94547,94559,94561,94573,94583,94597,94603,94613,94621,94649,94651,94687,94693,94709,94723,94727,94747,94771,94777,94781,94789,94793,94811,94819,94823,94837,94841,94847,94849,94873,94889,94903,94907,94933,94949,94951,94961,94993,94999,95003,95009,95021,95027,95063,95071,95083,95087,95089,95093,95101,95107,95111,95131,95143,95153,95177,95189,95191,95203,95213,95219,95231,95233,95239,95257,95261,95267,95273,95279,95287,95311,95317,95327,95339,95369,95383,95393,95401,95413,95419,95429,95441,95443,95461,95467,95471,95479,95483,95507,95527,95531,95539,95549,95561,95569,95581,95597,95603,95617,95621,95629,95633,95651,95701,95707,95713,95717,95723,95731,95737,95747,95773,95783,95789,95791,95801,95803,95813,95819,95857,95869,95873,95881,95891,95911,95917,95923,95929,95947,95957,95959,95971,95987,95989,96001,96013,96017,96043,96053,96059,96079,96097,96137,96149,96157,96167,96179,96181,96199,96211,96221,96223,96233,96259,96263,96269,96281,96289,96293,96323,96329,96331,96337,96353,96377,96401,96419,96431,96443,96451,96457,96461,96469,96479,96487,96493,96497,96517,96527,96553,96557,96581,96587,96589,96601,96643,96661,96667,96671,96697,96703,96731,96737,96739,96749,96757,96763,96769,96779,96787,96797,96799,96821,96823,96827,96847,96851,96857,96893,96907,96911,96931,96953,96959,96973,96979,96989,96997,97001,97003,97007,97021,97039,97073,97081,97103,97117,97127,97151,97157,97159,97169,97171,97177,97187,97213,97231,97241,97259,97283,97301,97303,97327,97367,97369,97373,97379,97381,97387,97397,97423,97429,97441,97453,97459,97463,97499,97501,97511,97523,97547,97549,97553,97561,97571,97577,97579,97583,97607,97609,97613,97649,97651,97673,97687,97711,97729,97771,97777,97787,97789,97813,97829,97841,97843,97847,97849,97859,97861,97871,97879,97883,97919,97927,97931,97943,97961,97967,97973,97987,98009,98011,98017,98041,98047,98057,98081,98101,98123,98129,98143,98179,98207,98213,98221,98227,98251,98257,98269,98297,98299,98317,98321,98323,98327,98347,98369,98377,98387,98389,98407,98411,98419,98429,98443,98453,98459,98467,98473,98479,98491,98507,98519,98533,98543,98561,98563,98573,98597,98621,98627,98639,98641,98663,98669,98689,98711,98713,98717,98729,98731,98737,98773,98779,98801,98807,98809,98837,98849,98867,98869,98873,98887,98893,98897,98899,98909,98911,98927,98929,98939,98947,98953,98963,98981,98993,98999,99013,99017,99023,99041,99053,99079,99083,99089,99103,99109,99119,99131,99133,99137,99139,99149,99173,99181,99191,99223,99233,99241,99251,99257,99259,99277,99289,99317,99347,99349,99367,99371,99377,99391,99397,99401,99409,99431,99439,99469,99487,99497,99523,99527,99529,99551,99559,99563,99571,99577,99581,99607,99611,99623,99643,99661,99667,99679,99689,99707,99709,99713,99719,99721,99733,99761,99767,99787,99793,99809,99817,99823,99829,99833,99839,99859,99871,99877,99881,99901,99907,99923,99929,99961,99971,99989,99991,100003,100019,100043,100049,100057,100069,100103,100109,100129,100151,100153,100169,100183,100189,100193,100207,100213,100237,100267,100271,100279,100291,100297,100313,100333,100343,100357,100361,100363,100379,100391,100393,100403,100411,100417,100447,100459,100469,100483,100493,100501,100511,100517,100519,100523,100537,100547,100549,100559,100591,100609,100613,100621,100649,100669,100673,100693,100699,100703,100733,100741,100747,100769,100787,100799,100801,100811,100823,100829,100847,100853,100907,100913,100927,100931,100937,100943,100957,100981,100987,100999,101009,101021,101027,101051,101063,101081,101089,101107,101111,101113,101117,101119,101141,101149,101159,101161,101173,101183,101197,101203,101207,101209,101221,101267,101273,101279,101281,101287,101293,101323,101333,101341,101347,101359,101363,101377,101383,101399,101411,101419,101429,101449,101467,101477,101483,101489,101501,101503,101513,101527,101531,101533,101537,101561,101573,101581,101599,101603,101611,101627,101641,101653,101663,101681,101693,101701,101719,101723,101737,101741,101747,101749,101771,101789,101797,101807,101833,101837,101839,101863,101869,101873,101879,101891,101917,101921,101929,101939,101957,101963,101977,101987,101999,102001,102013,102019,102023,102031,102043,102059,102061,102071,102077,102079,102101,102103,102107,102121,102139,102149,102161,102181,102191,102197,102199,102203,102217,102229,102233,102241,102251,102253,102259,102293,102299,102301,102317,102329,102337,102359,102367,102397,102407,102409,102433,102437,102451,102461,102481,102497,102499,102503,102523,102533,102539,102547,102551,102559,102563,102587,102593,102607,102611,102643,102647,102653,102667,102673,102677,102679,102701,102761,102763,102769,102793,102797,102811,102829,102841,102859,102871,102877,102881,102911,102913,102929,102931,102953,102967,102983,103001,103007,103043,103049,103067,103069,103079,103087,103091,103093,103099,103123,103141,103171,103177,103183,103217,103231,103237,103289,103291,103307,103319,103333,103349,103357,103387,103391,103393,103399,103409,103421,103423,103451,103457,103471,103483,103511,103529,103549,103553,103561,103567,103573,103577,103583,103591,103613,103619,103643,103651,103657,103669,103681,103687,103699,103703,103723,103769,103787,103801,103811,103813,103837,103841,103843,103867,103889,103903,103913,103919,103951,103963,103967,103969,103979,103981,103991,103993,103997,104003,104009,104021,104033,104047,104053,104059,104087,104089,104107,104113,104119,104123,104147,104149,104161,104173,104179,104183,104207,104231,104233,104239,104243,104281,104287,104297,104309,104311,104323,104327,104347,104369,104381,104383,104393,104399,104417,104459,104471,104473,104479,104491,104513,104527,104537,104543,104549,104551,104561,104579,104593,104597,104623,104639,104651,104659,104677,104681,104683,104693,104701,104707,104711,104717,104723,104729,104743,104759,104761,104773,104779,104789,104801,104803,104827,104831,104849,104851,104869,104879,104891,104911,104917,104933,104947,104953,104959,104971,104987,104999,105019,105023,105031,105037,105071,105097,105107,105137,105143,105167,105173,105199,105211,105227,105229,105239,105251,105253,105263,105269,105277,105319,105323,105331,105337,105341,105359,105361,105367,105373,105379,105389,105397,105401,105407,105437,105449,105467,105491,105499,105503,105509,105517,105527,105529,105533,105541,105557,105563,105601,105607,105613,105619,105649,105653,105667,105673,105683,105691,105701,105727,105733,105751,105761,105767,105769,105817,105829,105863,105871,105883,105899,105907,105913,105929,105943,105953,105967,105971,105977,105983,105997,106013,106019,106031,106033,106087,106103,106109,106121,106123,106129,106163,106181,106187,106189,106207,106213,106217,106219,106243,106261,106273,106277,106279,106291,106297,106303,106307,106319,106321,106331,106349,106357,106363,106367,106373,106391,106397,106411,106417,106427,106433,106441,106451,106453,106487,106501,106531,106537,106541,106543,106591,106619,106621,106627,106637,106649,106657,106661,106663,106669,106681,106693,106699,106703,106721,106727,106739,106747,106751,106753,106759,106781,106783,106787,106801,106823,106853,106859,106861,106867,106871,106877,106903,106907,106921,106937,106949,106957,106961,106963,106979,106993,107021,107033,107053,107057,107069,107071,107077,107089,107099,107101,107119,107123,107137,107171,107183,107197,107201,107209,107227,107243,107251,107269,107273,107279,107309,107323,107339,107347,107351,107357,107377,107441,107449,107453,107467,107473,107507,107509,107563,107581,107599,107603,107609,107621,107641,107647,107671,107687,107693,107699,107713,107717,107719,107741,107747,107761,107773,107777,107791,107827,107837,107839,107843,107857,107867,107873,107881,107897,107903,107923,107927,107941,107951,107971,107981,107999,108007,108011,108013,108023,108037,108041,108061,108079,108089,108107,108109,108127,108131,108139,108161,108179,108187,108191,108193,108203,108211,108217,108223,108233,108247,108263,108271,108287,108289,108293,108301,108343,108347,108359,108377,108379,108401,108413,108421,108439,108457,108461,108463,108497,108499,108503,108517,108529,108533,108541,108553,108557,108571,108587,108631,108637,108643,108649,108677,108707,108709,108727,108739,108751,108761,108769,108791,108793,108799,108803,108821,108827,108863,108869,108877,108881,108883,108887,108893,108907,108917,108923,108929,108943,108947,108949,108959,108961,108967,108971,108991,109001,109013,109037,109049,109063,109073,109097,109103,109111,109121,109133,109139,109141,109147,109159,109169,109171,109199,109201,109211,109229,109253,109267,109279,109297,109303,109313,109321,109331,109357,109363,109367,109379,109387,109391,109397,109423,109433,109441,109451,109453,109469,109471,109481,109507,109517,109519,109537,109541,109547,109567,109579,109583,109589,109597,109609,109619,109621,109639,109661,109663,109673,109717,109721,109741,109751,109789,109793,109807,109819,109829,109831,109841,109843,109847,109849,109859,109873,109883,109891,109897,109903,109913,109919,109937,109943,109961,109987,110017,110023,110039,110051,110059,110063,110069,110083,110119,110129,110161,110183,110221,110233,110237,110251,110261,110269,110273,110281,110291,110311,110321,110323,110339,110359,110419,110431,110437,110441,110459,110477,110479,110491,110501,110503,110527,110533,110543,110557,110563,110567,110569,110573,110581,110587,110597,110603,110609,110623,110629,110641,110647,110651,110681,110711,110729,110731,110749,110753,110771,110777,110807,110813,110819,110821,110849,110863,110879,110881,110899,110909,110917,110921,110923,110927,110933,110939,110947,110951,110969,110977,110989,111029,111031,111043,111049,111053,111091,111103,111109,111119,111121,111127,111143,111149,111187,111191,111211,111217,111227,111229,111253,111263,111269,111271,111301,111317,111323,111337,111341,111347,111373,111409,111427,111431,111439,111443,111467,111487,111491,111493,111497,111509,111521,111533,111539,111577,111581,111593,111599,111611,111623,111637,111641,111653,111659,111667,111697,111721,111731,111733,111751,111767,111773,111779,111781,111791,111799,111821,111827,111829,111833,111847,111857,111863,111869,111871,111893,111913,111919,111949,111953,111959,111973,111977,111997,112019,112031,112061,112067,112069,112087,112097,112103,112111,112121,112129,112139,112153,112163,112181,112199,112207,112213,112223,112237,112241,112247,112249,112253,112261,112279,112289,112291,112297,112303,112327,112331,112337,112339,112349,112361,112363,112397,112403,112429,112459,112481,112501,112507,112543,112559,112571,112573,112577,112583,112589,112601,112603,112621,112643,112657,112663,112687,112691,112741,112757,112759,112771,112787,112799,112807,112831,112843,112859,112877,112901,112909,112913,112919,112921,112927,112939,112951,112967,112979,112997,113011,113017,113021,113023,113027,113039,113041,113051,113063,113081,113083,113089,113093,113111,113117,113123,113131,113143,113147,113149,113153,113159,113161,113167,113171,113173,113177,113189,113209,113213,113227,113233,113279,113287,113327,113329,113341,113357,113359,113363,113371,113381,113383,113417,113437,113453,113467,113489,113497,113501,113513,113537,113539,113557,113567,113591,113621,113623,113647,113657,113683,113717,113719,113723,113731,113749,113759,113761,113777,113779,113783,113797,113809,113819,113837,113843,113891,113899,113903,113909,113921,113933,113947,113957,113963,113969,113983,113989,114001,114013,114031,114041,114043,114067,114073,114077,114083,114089,114113,114143,114157,114161,114167,114193,114197,114199,114203,114217,114221,114229,114259,114269,114277,114281,114299,114311,114319,114329,114343,114371,114377,114407,114419,114451,114467,114473,114479,114487,114493,114547,114553,114571,114577,114593,114599,114601,114613,114617,114641,114643,114649,114659,114661,114671,114679,114689,114691,114713,114743,114749,114757,114761,114769,114773,114781,114797,114799,114809,114827,114833,114847,114859,114883,114889,114901,114913,114941,114967,114973,114997,115001,115013,115019,115021,115057,115061,115067,115079,115099,115117,115123,115127,115133,115151,115153,115163,115183,115201,115211,115223,115237,115249,115259,115279,115301,115303,115309,115319,115321,115327,115331,115337,115343,115361,115363,115399,115421,115429,115459,115469,115471,115499,115513,115523,115547,115553,115561,115571,115589,115597,115601,115603,115613,115631,115637,115657,115663,115679,115693,115727,115733,115741,115751,115757,115763,115769,115771,115777,115781,115783,115793,115807,115811,115823,115831,115837,115849,115853,115859,115861,115873,115877,115879,115883,115891,115901,115903,115931,115933,115963,115979,115981,115987,116009,116027,116041,116047,116089,116099,116101,116107,116113,116131,116141,116159,116167,116177,116189,116191,116201,116239,116243,116257,116269,116273,116279,116293,116329,116341,116351,116359,116371,116381,116387,116411,116423,116437,116443,116447,116461,116471,116483,116491,116507,116531,116533,116537,116539,116549,116579,116593,116639,116657,116663,116681,116687,116689,116707,116719,116731,116741,116747,116789,116791,116797,116803,116819,116827,116833,116849,116867,116881,116903,116911,116923,116927,116929,116933,116953,116959,116969,116981,116989,116993,117017,117023,117037,117041,117043,117053,117071,117101,117109,117119,117127,117133,117163,117167,117191,117193,117203,117209,117223,117239,117241,117251,117259,117269,117281,117307,117319,117329,117331,117353,117361,117371,117373,117389,117413,117427,117431,117437,117443,117497,117499,117503,117511,117517,117529,117539,117541,117563,117571,117577,117617,117619,117643,117659,117671,117673,117679,117701,117703,117709,117721,117727,117731,117751,117757,117763,117773,117779,117787,117797,117809,117811,117833,117839,117841,117851,117877,117881,117883,117889,117899,117911,117917,117937,117959,117973,117977,117979,117989,117991,118033,118037,118043,118051,118057,118061,118081,118093,118127,118147,118163,118169,118171,118189,118211,118213,118219,118247,118249,118253,118259,118273,118277,118297,118343,118361,118369,118373,118387,118399,118409,118411,118423,118429,118453,118457,118463,118471,118493,118529,118543,118549,118571,118583,118589,118603,118619,118621,118633,118661,118669,118673,118681,118687,118691,118709,118717,118739,118747,118751,118757,118787,118799,118801,118819,118831,118843,118861,118873,118891,118897,118901,118903,118907,118913,118927,118931,118967,118973,119027,119033,119039,119047,119057,119069,119083,119087,119089,119099,119101,119107,119129,119131,119159,119173,119179,119183,119191,119227,119233,119237,119243,119267,119291,119293,119297,119299,119311,119321,119359,119363,119389,119417,119419,119429,119447,119489,119503,119513,119533,119549,119551,119557,119563,119569,119591,119611,119617,119627,119633,119653,119657,119659,119671,119677,119687,119689,119699,119701,119723,119737,119747,119759,119771,119773,119783,119797,119809,119813,119827,119831,119839,119849,119851,119869,119881,119891,119921,119923,119929,119953,119963,119971,119981,119983,119993,120011,120017,120041,120047,120049,120067,120077,120079,120091,120097,120103,120121,120157,120163,120167,120181,120193,120199,120209,120223,120233,120247,120277,120283,120293,120299,120319,120331,120349,120371,120383,120391,120397,120401,120413,120427,120431,120473,120503,120511,120539,120551,120557,120563,120569,120577,120587,120607,120619,120623,120641,120647,120661,120671,120677,120689,120691,120709,120713,120721,120737,120739,120749,120763,120767,120779,120811,120817,120823,120829,120833,120847,120851,120863,120871,120877,120889,120899,120907,120917,120919,120929,120937,120941,120943,120947,120977,120997,121001,121007,121013,121019,121021,121039,121061,121063,121067,121081,121123,121139,121151,121157,121169,121171,121181,121189,121229,121259,121267,121271,121283,121291,121309,121313,121321,121327,121333,121343,121349,121351,121357,121367,121369,121379,121403,121421,121439,121441,121447,121453,121469,121487,121493,121501,121507,121523,121531,121547,121553,121559,121571,121577,121579,121591,121607,121609,121621,121631,121633,121637,121661,121687,121697,121711,121721,121727,121763,121787,121789,121843,121853,121867,121883,121889,121909,121921,121931,121937,121949,121951,121963,121967,121993,121997,122011,122021,122027,122029,122033,122039,122041,122051,122053,122069,122081,122099,122117,122131,122147,122149,122167,122173,122201,122203,122207,122209,122219,122231,122251,122263,122267,122273,122279,122299,122321,122323,122327,122347,122363,122387,122389,122393,122399,122401,122443,122449,122453,122471,122477,122489,122497,122501,122503,122509,122527,122533,122557,122561,122579,122597,122599,122609,122611,122651,122653,122663,122693,122701,122719,122741,122743,122753,122761,122777,122789,122819,122827,122833,122839,122849,122861,122867,122869,122887,122891,122921,122929,122939,122953,122957,122963,122971,123001,123007,123017,123031,123049,123059,123077,123083,123091,123113,123121,123127,123143,123169,123191,123203,123209,123217,123229,123239,123259,123269,123289,123307,123311,123323,123341,123373,123377,123379,123397,123401,123407,123419,123427,123433,123439,123449,123457,123479,123491,123493,123499,123503,123517,123527,123547,123551,123553,123581,123583,123593,123601,123619,123631,123637,123653,123661,123667,123677,123701,123707,123719,123727,123731,123733,123737,123757,123787,123791,123803,123817,123821,123829,123833,123853,123863,123887,123911,123923,123931,123941,123953,123973,123979,123983,123989,123997,124001,124021,124067,124087,124097,124121,124123,124133,124139,124147,124153,124171,124181,124183,124193,124199,124213,124231,124247,124249,124277,124291,124297,124301,124303,124309,124337,124339,124343,124349,124351,124363,124367,124427,124429,124433,124447,124459,124471,124477,124489,124493,124513,124529,124541,124543,124561,124567,124577,124601,124633,124643,124669,124673,124679,124693,124699,124703,124717,124721,124739,124753,124759,124769,124771,124777,124781,124783,124793,124799,124819,124823,124847,124853,124897,124907,124909,124919,124951,124979,124981,124987,124991,125003,125017,125029,125053,125063,125093,125101,125107,125113,125117,125119,125131,125141,125149,125183,125197,125201,125207,125219,125221,125231,125243,125261,125269,125287,125299,125303,125311,125329,125339,125353,125371,125383,125387,125399,125407,125423,125429,125441,125453,125471,125497,125507,125509,125527,125539,125551,125591,125597,125617,125621,125627,125639,125641,125651,125659,125669,125683,125687,125693,125707,125711,125717,125731,125737,125743,125753,125777,125789,125791,125803,125813,125821,125863,125887,125897,125899,125921,125927,125929,125933,125941,125959,125963,126001,126011,126013,126019,126023,126031,126037,126041,126047,126067,126079,126097,126107,126127,126131,126143,126151,126173,126199,126211,126223,126227,126229,126233,126241,126257,126271,126307,126311,126317,126323,126337,126341,126349,126359,126397,126421,126433,126443,126457,126461,126473,126481,126487,126491,126493,126499,126517,126541,126547,126551,126583,126601,126611,126613,126631,126641,126653,126683,126691,126703,126713,126719,126733,126739,126743,126751,126757,126761,126781,126823,126827,126839,126851,126857,126859,126913,126923,126943,126949,126961,126967,126989,127031,127033,127037,127051,127079,127081,127103,127123,127133,127139,127157,127163,127189,127207,127217,127219,127241,127247,127249,127261,127271,127277,127289,127291,127297,127301,127321,127331,127343,127363,127373,127399,127403,127423,127447,127453,127481,127487,127493,127507,127529,127541,127549,127579,127583,127591,127597,127601,127607,127609,127637,127643,127649,127657,127663,127669,127679,127681,127691,127703,127709,127711,127717,127727,127733,127739,127747,127763,127781,127807,127817,127819,127837,127843,127849,127859,127867,127873,127877,127913,127921,127931,127951,127973,127979,127997,128021,128033,128047,128053,128099,128111,128113,128119,128147,128153,128159,128173,128189,128201,128203,128213,128221,128237,128239,128257,128273,128287,128291,128311,128321,128327,128339,128341,128347,128351,128377,128389,128393,128399,128411,128413,128431,128437,128449,128461,128467,128473,128477,128483,128489,128509,128519,128521,128549,128551,128563,128591,128599,128603,128621,128629,128657,128659,128663,128669,128677,128683,128693,128717,128747,128749,128761,128767,128813,128819,128831,128833,128837,128857,128861,128873,128879,128903,128923,128939,128941,128951,128959,128969,128971,128981,128983,128987,128993,129001,129011,129023,129037,129049,129061,129083,129089,129097,129113,129119,129121,129127,129169,129187,129193,129197,129209,129221,129223,129229,129263,129277,129281,129287,129289,129293,129313,129341,129347,129361,129379,129401,129403,129419,129439,129443,129449,129457,129461,129469,129491,129497,129499,129509,129517,129527,129529,129533,129539,129553,129581,129587,129589,129593,129607,129629,129631,129641,129643,129671,129707,129719,129733,129737,129749,129757,129763,129769,129793,129803,129841,129853,129887,129893,129901,129917,129919,129937,129953,129959,129967,129971,130003,130021,130027,130043,130051,130057,130069,130073,130079,130087,130099,130121,130127,130147,130171,130183,130199,130201,130211,130223,130241,130253,130259,130261,130267,130279,130303,130307,130337,130343,130349,130363,130367,130369,130379,130399,130409,130411,130423,130439,130447,130457,130469,130477,130483,130489,130513,130517,130523,130531,130547,130553,130579,130589,130619,130621,130631,130633,130639,130643,130649,130651,130657,130681,130687,130693,130699,130729,130769,130783,130787,130807,130811,130817,130829,130841,130843,130859,130873,130927,130957,130969,130973,130981,130987,131009,131011,131023,131041,131059,131063,131071,131101,131111,131113,131129,131143,131149,131171,131203,131213,131221,131231,131249,131251,131267,131293,131297,131303,131311,131317,131321,131357,131363,131371,131381,131413,131431,131437,131441,131447,131449,131477,131479,131489,131497,131501,131507,131519]
private def ptc3 : Array Nat := #[131543,131561,131581,131591,131611,131617,131627,131639,131641,131671,131687,131701,131707,131711,131713,131731,131743,131749,131759,131771,131777,131779,131783,131797,131837,131839,131849,131861,131891,131893,131899,131909,131927,131933,131939,131941,131947,131959,131969,132001,132019,132047,132049,132059,132071,132103,132109,132113,132137,132151,132157,132169,132173,132199,132229,132233,132241,132247,132257,132263,132283,132287,132299,132313,132329,132331,132347,132361,132367,132371,132383,132403,132409,132421,132437,132439,132469,132491,132499,132511,132523,132527,132529,132533,132541,132547,132589,132607,132611,132619,132623,132631,132637,132647,132661,132667,132679,132689,132697,132701,132707,132709,132721,132739,132749,132751,132757,132761,132763,132817,132833,132851,132857,132859,132863,132887,132893,132911,132929,132947,132949,132953,132961,132967,132971,132989,133013,133033,133039,133051,133069,133073,133087,133097,133103,133109,133117,133121,133153,133157,133169,133183,133187,133201,133213,133241,133253,133261,133271,133277,133279,133283,133303,133319,133321,133327,133337,133349,133351,133379,133387,133391,133403,133417,133439,133447,133451,133481,133493,133499,133519,133541,133543,133559,133571,133583,133597,133631,133633,133649,133657,133669,133673,133691,133697,133709,133711,133717,133723,133733,133769,133781,133801,133811,133813,133831,133843,133853,133873,133877,133919,133949,133963,133967,133979,133981,133993,133999,134033,134039,134047,134053,134059,134077,134081,134087,134089,134093,134129,134153,134161,134171,134177,134191,134207,134213,134219,134227,134243,134257,134263,134269,134287,134291,134293,134327,134333,134339,134341,134353,134359,134363,134369,134371,134399,134401,134417,134437,134443,134471,134489,134503,134507,134513,134581,134587,134591,134593,134597,134609,134639,134669,134677,134681,134683,134699,134707,134731,134741,134753,134777,134789,134807,134837,134839,134851,134857,134867,134873,134887,134909,134917,134921,134923,134947,134951,134989,134999,135007,135017,135019,135029,135043,135049,135059,135077,135089,135101,135119,135131,135151,135173,135181,135193,135197,135209,135211,135221,135241,135257,135271,135277,135281,135283,135301,135319,135329,135347,135349,135353,135367,135389,135391,135403,135409,135427,135431,135433,135449,135461,135463,135467,135469,135479,135497,135511,135533,135559,135571,135581,135589,135593,135599,135601,135607,135613,135617,135623,135637,135647,135649,135661,135671,135697,135701,135719,135721,135727,135731,135743,135757,135781,135787,135799,135829,135841,135851,135859,135887,135893,135899,135911,135913,135929,135937,135977,135979,136013,136027,136033,136043,136057,136067,136069,136093,136099,136111,136133,136139,136163,136177,136189,136193,136207,136217,136223,136237,136247,136261,136273,136277,136303,136309,136319,136327,136333,136337,136343,136351,136361,136373,136379,136393,136397,136399,136403,136417,136421,136429,136447,136453,136463,136471,136481,136483,136501,136511,136519,136523,136531,136537,136541,136547,136559,136573,136601,136603,136607,136621,136649,136651,136657,136691,136693,136709,136711,136727,136733,136739,136751,136753,136769,136777,136811,136813,136841,136849,136859,136861,136879,136883,136889,136897,136943,136949,136951,136963,136973,136979,136987,136991,136993,136999,137029,137077,137087,137089,137117,137119,137131,137143,137147,137153,137177,137183,137191,137197,137201,137209,137219,137239,137251,137273,137279,137303,137321,137339,137341,137353,137359,137363,137369,137383,137387,137393,137399,137413,137437,137443,137447,137453,137477,137483,137491,137507,137519,137537,137567,137573,137587,137593,137597,137623,137633,137639,137653,137659,137699,137707,137713,137723,137737,137743,137771,137777,137791,137803,137827,137831,137849,137867,137869,137873,137909,137911,137927,137933,137941,137947,137957,137983,137993,137999,138007,138041,138053,138059,138071,138077,138079,138101,138107,138113,138139,138143,138157,138163,138179,138181,138191,138197,138209,138239,138241,138247,138251,138283,138289,138311,138319,138323,138337,138349,138371,138373,138389,138401,138403,138407,138427,138433,138449,138451,138461,138469,138493,138497,138511,138517,138547,138559,138563,138569,138571,138577,138581,138587,138599,138617,138629,138637,138641,138647,138661,138679,138683,138727,138731,138739,138763,138793,138797,138799,138821,138829,138841,138863,138869,138883,138889,138893,138899,138917,138923,138937,138959,138967,138977,139021,139033,139067,139079,139091,139109,139121,139123,139133,139169,139177,139187,139199,139201,139241,139267,139273,139291,139297,139301,139303,139309,139313,139333,139339,139343,139361,139367,139369,139387,139393,139397,139409,139423,139429,139439,139457,139459,139483,139487,139493,139501,139511,139537,139547,139571,139589,139591,139597,139609,139619,139627,139661,139663,139681,139697,139703,139709,139721,139729,139739,139747,139753,139759,139787,139801,139813,139831,139837,139861,139871,139883,139891,139901,139907,139921,139939,139943,139967,139969,139981,139987,139991,139999,140009,140053,140057,140069,140071,140111,140123,140143,140159,140167,140171,140177,140191,140197,140207,140221,140227,140237,140249,140263,140269,140281,140297,140317,140321,140333,140339,140351,140363,140381,140401,140407,140411,140417,140419,140423,140443,140449,140453,140473,140477,140521,140527,140533,140549,140551,140557,140587,140593,140603,140611,140617,140627,140629,140639,140659,140663,140677,140681,140683,140689,140717,140729,140731,140741,140759,140761,140773,140779,140797,140813,140827,140831,140837,140839,140863,140867,140869,140891,140893,140897,140909,140929,140939,140977,140983,140989,141023,141041,141061,141067,141073,141079,141101,141107,141121,141131,141157,141161,141179,141181,141199,141209,141221,141223,141233,141241,141257,141263,141269,141277,141283,141301,141307,141311,141319,141353,141359,141371,141397,141403,141413,141439,141443,141461,141481,141497,141499,141509,141511,141529,141539,141551,141587,141601,141613,141619,141623,141629,141637,141649,141653,141667,141671,141677,141679,141689,141697,141707,141709,141719,141731,141761,141767,141769,141773,141793,141803,141811,141829,141833,141851,141853,141863,141871,141907,141917,141931,141937,141941,141959,141961,141971,141991,142007,142019,142031,142039,142049,142057,142061,142067,142097,142099,142111,142123,142151,142157,142159,142169,142183,142189,142193,142211,142217,142223,142231,142237,142271,142297,142319,142327,142357,142369,142381,142391,142403,142421,142427,142433,142453,142469,142501,142529,142537,142543,142547,142553,142559,142567,142573,142589,142591,142601,142607,142609,142619,142657,142673,142697,142699,142711,142733,142757,142759,142771,142787,142789,142799,142811,142837,142841,142867,142871,142873,142897,142903,142907,142939,142949,142963,142969,142973,142979,142981,142993,143053,143063,143093,143107,143111,143113,143137,143141,143159,143177,143197,143239,143243,143249,143257,143261,143263,143281,143287,143291,143329,143333,143357,143387,143401,143413,143419,143443,143461,143467,143477,143483,143489,143501,143503,143509,143513,143519,143527,143537,143551,143567,143569,143573,143593,143609,143617,143629,143651,143653,143669,143677,143687,143699,143711,143719,143729,143743,143779,143791,143797,143807,143813,143821,143827,143831,143833,143873,143879,143881,143909,143947,143953,143971,143977,143981,143999,144013,144031,144037,144061,144071,144073,144103,144139,144161,144163,144167,144169,144173,144203,144223,144241,144247,144253,144259,144271,144289,144299,144307,144311,144323,144341,144349,144379,144383,144407,144409,144413,144427,144439,144451,144461,144479,144481,144497,144511,144539,144541,144563,144569,144577,144583,144589,144593,144611,144629,144659,144667,144671,144701,144709,144719,144731,144737,144751,144757,144763,144773,144779,144791,144817,144829,144839,144847,144883,144887,144889,144899,144917,144931,144941,144961,144967,144973,144983,145007,145009,145021,145031,145037,145043,145063,145069,145091,145109,145121,145133,145139,145177,145193,145207,145213,145219,145253,145259,145267,145283,145289,145303,145307,145349,145361,145381,145391,145399,145417,145423,145433,145441,145451,145459,145463,145471,145477,145487,145501,145511,145513,145517,145531,145543,145547,145549,145577,145589,145601,145603,145633,145637,145643,145661,145679,145681,145687,145703,145709,145721,145723,145753,145757,145759,145771,145777,145799,145807,145819,145823,145829,145861,145879,145897,145903,145931,145933,145949,145963,145967,145969,145987,145991,146009,146011,146021,146023,146033,146051,146057,146059,146063,146077,146093,146099,146117,146141,146161,146173,146191,146197,146203,146213,146221,146239,146249,146273,146291,146297,146299,146309,146317,146323,146347,146359,146369,146381,146383,146389,146407,146417,146423,146437,146449,146477,146513,146519,146521,146527,146539,146543,146563,146581,146603,146609,146617,146639,146647,146669,146677,146681,146683,146701,146719,146743,146749,146767,146777,146801,146807,146819,146833,146837,146843,146849,146857,146891,146893,146917,146921,146933,146941,146953,146977,146983,146987,146989,147011,147029,147031,147047,147073,147083,147089,147097,147107,147137,147139,147151,147163,147179,147197,147209,147211,147221,147227,147229,147253,147263,147283,147289,147293,147299,147311,147319,147331,147341,147347,147353,147377,147391,147397,147401,147409,147419,147449,147451,147457,147481,147487,147503,147517,147541,147547,147551,147557,147571,147583,147607,147613,147617,147629,147647,147661,147671,147673,147689,147703,147709,147727,147739,147743,147761,147769,147773,147779,147787,147793,147799,147811,147827,147853,147859,147863,147881,147919,147937,147949,147977,147997,148013,148021,148061,148063,148073,148079,148091,148123,148139,148147,148151,148153,148157,148171,148193,148199,148201,148207,148229,148243,148249,148279,148301,148303,148331,148339,148361,148367,148381,148387,148399,148403,148411,148429,148439,148457,148469,148471,148483,148501,148513,148517,148531,148537,148549,148573,148579,148609,148627,148633,148639,148663,148667,148669,148691,148693,148711,148721,148723,148727,148747,148763,148781,148783,148793,148817,148829,148853,148859,148861,148867,148873,148891,148913,148921,148927,148931,148933,148949,148957,148961,148991,148997,149011,149021,149027,149033,149053,149057,149059,149069,149077,149087,149099,149101,149111,149113,149119,149143,149153,149159,149161,149173,149183,149197,149213,149239,149249,149251,149257,149269,149287,149297,149309,149323,149333,149341,149351,149371,149377,149381,149393,149399,149411,149417,149419,149423,149441,149459,149489,149491,149497,149503,149519,149521,149531,149533,149543,149551,149561,149563,149579,149603,149623,149627,149629,149689,149711,149713,149717,149729,149731,149749,149759,149767,149771,149791,149803,149827,149837,149839,149861,149867,149873,149893,149899,149909,149911,149921,149939,149953,149969,149971,149993,150001,150011,150041,150053,150061,150067,150077,150083,150089,150091,150097,150107,150131,150151,150169,150193,150197,150203,150209,150211,150217,150221,150223,150239,150247,150287,150299,150301,150323,150329,150343,150373,150377,150379,150383,150401,150407,150413,150427,150431,150439,150473,150497,150503,150517,150523,150533,150551,150559,150571,150583,150587,150589,150607,150611,150617,150649,150659,150697,150707,150721,150743,150767,150769,150779,150791,150797,150827,150833,150847,150869,150881,150883,150889,150893,150901,150907,150919,150929,150959,150961,150967,150979,150989,150991,151007,151009,151013,151027,151049,151051,151057,151091,151121,151141,151153,151157,151163,151169,151171,151189,151201,151213,151237,151241,151243,151247,151253,151273,151279,151289,151303,151337,151339,151343,151357,151379,151381,151391,151397,151423,151429,151433,151451,151471,151477,151483,151499,151507,151517,151523,151531,151537,151549,151553,151561,151573,151579,151597,151603,151607,151609,151631,151637,151643,151651,151667,151673,151681,151687,151693,151703,151717,151729,151733,151769,151771,151783,151787,151799,151813,151817,151841,151847,151849,151871,151883,151897,151901,151903,151909,151937,151939,151967,151969,152003,152017,152027,152029,152039,152041,152063,152077,152081,152083,152093,152111,152123,152147,152183,152189,152197,152203,152213,152219,152231,152239,152249,152267,152287,152293,152297,152311,152363,152377,152381,152389,152393,152407,152417,152419,152423,152429,152441,152443,152459,152461,152501,152519,152531,152533,152539,152563,152567,152597,152599,152617,152623,152629,152639,152641,152657,152671,152681,152717,152723,152729,152753,152767,152777,152783,152791,152809,152819,152821,152833,152837,152839,152843,152851,152857,152879,152897,152899,152909,152939,152941,152947,152953,152959,152981,152989,152993,153001,153059,153067,153071,153073,153077,153089,153107,153113,153133,153137,153151,153191,153247,153259,153269,153271,153277,153281,153287,153313,153319,153337,153343,153353,153359,153371,153379,153407,153409,153421,153427,153437,153443,153449,153457,153469,153487,153499,153509,153511,153521,153523,153529,153533,153557,153563,153589,153607,153611,153623,153641,153649,153689,153701,153719,153733,153739,153743,153749,153757,153763,153817,153841,153871,153877,153887,153889,153911,153913,153929,153941,153947,153949,153953,153991,153997,154001,154027,154043,154057,154061,154067,154073,154079,154081,154087,154097,154111,154127,154153,154157,154159,154181,154183,154211,154213,154229,154243,154247,154267,154277,154279,154291,154303,154313,154321,154333,154339,154351,154369,154373,154387,154409,154417,154423,154439,154459,154487,154493,154501,154523,154543,154571,154573,154579,154589,154591,154613,154619,154621,154643,154667,154669,154681,154691,154699,154723,154727,154733,154747,154753,154769,154787,154789,154799,154807,154823,154841,154849,154871,154873,154877,154883,154897,154927,154933,154937,154943,154981,154991,155003,155009,155017,155027,155047,155069,155081,155083,155087,155119,155137,155153,155161,155167,155171,155191,155201,155203,155209,155219,155231,155251,155269,155291,155299,155303,155317,155327,155333,155371,155377,155381,155383,155387,155399,155413,155423,155443,155453,155461,155473,155501,155509,155521,155537,155539,155557,155569,155579,155581,155593,155599,155609,155621,155627,155653,155657,155663,155671,155689,155693,155699,155707,155717,155719,155723,155731,155741,155747,155773,155777,155783,155797,155801,155809,155821,155833,155849,155851,155861,155863,155887,155891,155893,155921,156007,156011,156019,156041,156059,156061,156071,156089,156109,156119,156127,156131,156139,156151,156157,156217,156227,156229,156241,156253,156257,156259,156269,156307,156319,156329,156347,156353,156361,156371,156419,156421,156437,156467,156487,156491,156493,156511,156521,156539,156577,156589,156593,156601,156619,156623,156631,156641,156659,156671,156677,156679,156683,156691,156703,156707,156719,156727,156733,156749,156781,156797,156799,156817,156823,156833,156841,156887,156899,156901,156913,156941,156943,156967,156971,156979,157007,157013,157019,157037,157049,157051,157057,157061,157081,157103,157109,157127,157133,157141,157163,157177,157181,157189,157207,157211,157217,157219,157229,157231,157243,157247,157253,157259,157271,157273,157277,157279,157291,157303,157307,157321,157327,157349,157351,157363,157393,157411,157427,157429,157433,157457,157477,157483,157489,157513,157519,157523,157543,157559,157561,157571,157579,157627,157637,157639,157649,157667,157669,157679,157721,157733,157739,157747,157769,157771,157793,157799,157813,157823,157831,157837,157841,157867,157877,157889,157897,157901,157907,157931,157933,157951,157991,157999,158003,158009,158017,158029,158047,158071,158077,158113,158129,158141,158143,158161,158189,158201,158209,158227,158231,158233,158243,158261,158269,158293,158303,158329,158341,158351,158357,158359,158363,158371,158393,158407,158419,158429,158443,158449,158489,158507,158519,158527,158537,158551,158563,158567,158573,158581,158591,158597,158611,158617,158621,158633,158647,158657,158663,158699,158731,158747,158749,158759,158761,158771,158777,158791,158803,158843,158849,158863,158867,158881,158909,158923,158927,158941,158959,158981,158993,159013,159017,159023,159059,159073,159079,159097,159113,159119,159157,159161,159167,159169,159179,159191,159193,159199,159209,159223,159227,159233,159287,159293,159311,159319,159337,159347,159349,159361,159389,159403,159407,159421,159431,159437,159457,159463,159469,159473,159491,159499,159503,159521,159539,159541,159553,159563,159569,159571,159589,159617,159623,159629,159631,159667,159671,159673,159683,159697,159701,159707,159721,159737,159739,159763,159769,159773,159779,159787,159791,159793,159799,159811,159833,159839,159853,159857,159869,159871,159899,159911,159931,159937,159977,159979,160001,160009,160019,160031,160033,160049,160073,160079,160081,160087,160091,160093,160117,160141,160159,160163,160169,160183,160201,160207,160217,160231,160243,160253,160309,160313,160319,160343,160357,160367,160373,160387,160397,160403,160409,160423,160441,160453,160481,160483,160499,160507,160541,160553,160579,160583,160591,160603,160619,160621,160627,160637,160639,160649,160651,160663,160669,160681,160687,160697,160709,160711,160723,160739,160751,160753,160757,160781,160789,160807,160813,160817,160829,160841,160861,160877,160879,160883,160903,160907,160933,160967,160969,160981,160997,161009,161017,161033,161039,161047,161053,161059,161071,161087,161093,161123,161137,161141,161149,161159,161167,161201,161221,161233,161237,161263,161267,161281,161303,161309,161323,161333,161339,161341,161363,161377,161387,161407,161411,161453,161459,161461,161471,161503,161507,161521,161527,161531,161543,161561,161563,161569,161573,161591,161599,161611,161627,161639,161641,161659,161683,161717,161729,161731,161741,161743,161753,161761,161771,161773,161779,161783,161807,161831,161839,161869,161873,161879,161881,161911,161921,161923,161947,161957,161969,161971,161977,161983,161999,162007,162011,162017,162053,162059,162079,162091,162109,162119,162143,162209,162221,162229,162251,162257,162263,162269,162277,162287,162289,162293,162343,162359,162389,162391,162413,162419,162439,162451,162457,162473,162493,162499,162517,162523,162527,162529,162553,162557,162563,162577,162593,162601,162611,162623,162629,162641,162649,162671,162677,162683,162691,162703,162709,162713,162727,162731,162739,162749,162751,162779,162787,162791,162821,162823,162829,162839,162847,162853,162859,162881,162889,162901,162907,162917,162937,162947,162971,162973,162989,162997,163003,163019,163021,163027,163061,163063,163109,163117,163127,163129,163147,163151,163169,163171,163181,163193,163199,163211,163223,163243,163249,163259,163307,163309,163321,163327,163337,163351,163363,163367,163393,163403,163409,163411,163417,163433,163469,163477,163481,163483,163487,163517,163543,163561,163567,163573,163601,163613,163621,163627,163633,163637,163643,163661,163673,163679,163697,163729,163733,163741,163753,163771,163781,163789,163811,163819,163841,163847,163853,163859,163861,163871,163883,163901,163909,163927,163973,163979,163981,163987,163991,163993,163997,164011,164023,164039,164051,164057,164071,164089,164093,164113,164117,164147,164149,164173,164183,164191,164201,164209,164231,164233,164239,164249,164251,164267,164279,164291,164299,164309,164321,164341,164357,164363,164371,164377,164387,164413,164419,164429,164431,164443,164447,164449,164471,164477,164503,164513,164531,164569,164581,164587,164599,164617,164621,164623,164627,164653,164663,164677,164683,164701,164707,164729,164743,164767,164771,164789,164809,164821,164831,164837,164839,164881,164893,164911,164953,164963,164987,164999,165001,165037,165041,165047,165049,165059,165079,165083,165089,165103,165133,165161,165173,165181,165203,165211,165229,165233,165247,165287,165293,165311,165313,165317,165331,165343,165349,165367,165379,165383,165391,165397,165437,165443,165449,165457,165463,165469,165479,165511,165523,165527,165533,165541,165551,165553,165559,165569,165587,165589,165601,165611,165617,165653,165667,165673,165701,165703,165707,165709,165713,165719,165721,165749,165779,165799,165811,165817,165829,165833,165857,165877,165883,165887,165901,165931,165941,165947,165961,165983,166013,166021,166027,166031,166043,166063,166081,166099,166147,166151,166157,166169,166183,166189,166207,166219,166237,166247,166259,166273,166289,166297,166301,166303,166319,166349,166351,166357,166363,166393,166399,166403,166409,166417,166429,166457,166471,166487,166541,166561,166567,166571,166597,166601,166603,166609,166613,166619,166627,166631,166643,166657,166667,166669,166679,166693,166703,166723,166739,166741,166781,166783,166799,166807,166823,166841,166843,166847,166849,166853,166861,166867,166871,166909,166919,166931,166949,166967,166973,166979,166987,167009,167017,167021,167023,167033,167039,167047,167051,167071,167077,167081,167087,167099,167107,167113,167117,167119,167149,167159,167173,167177,167191,167197,167213,167221,167249,167261,167267,167269,167309,167311,167317,167329,167339,167341,167381,167393,167407,167413,167423,167429,167437,167441,167443,167449,167471,167483,167491,167521,167537,167543,167593,167597,167611,167621,167623,167627,167633,167641,167663,167677,167683,167711,167729,167747,167759,167771,167777,167779,167801,167809,167861,167863,167873,167879,167887,167891,167899,167911,167917,167953,167971,167987,168013,168023,168029,168037,168043,168067,168071,168083,168089,168109,168127,168143,168151,168193,168197,168211,168227,168247,168253,168263,168269,168277,168281,168293,168323,168331,168347,168353,168391,168409,168433,168449,168451,168457,168463,168481,168491,168499,168523,168527,168533,168541,168559,168599,168601,168617,168629,168631,168643,168673,168677,168697,168713,168719,168731,168737,168743,168761,168769,168781,168803,168851,168863,168869,168887,168893,168899,168901,168913,168937,168943,168977,168991,169003,169007,169009,169019,169049,169063,169067,169069,169079,169093,169097,169111,169129,169151,169159,169177,169181,169199,169217,169219,169241,169243,169249,169259,169283,169307,169313,169319,169321,169327,169339,169343,169361,169369,169373,169399,169409,169427,169457,169471,169483,169489,169493,169501,169523,169531,169553,169567,169583,169591,169607,169627,169633,169639,169649,169657,169661,169667,169681,169691,169693,169709,169733,169751,169753,169769,169777,169783,169789,169817,169823,169831,169837,169843,169859,169889,169891,169909,169913,169919,169933,169937,169943,169951,169957,169987,169991,170003,170021,170029,170047,170057,170063,170081,170099,170101,170111,170123,170141,170167,170179,170189,170197,170207,170213,170227,170231,170239,170243,170249,170263,170267,170279,170293,170299,170327,170341,170347,170351,170353,170363,170369,170371,170383,170389,170393,170413,170441,170447,170473,170483,170497,170503,170509,170537,170539,170551,170557,170579,170603,170609,170627,170633,170641,170647,170669,170689,170701,170707,170711,170741,170749,170759,170761,170767,170773,170777,170801,170809,170813,170827,170837,170843,170851,170857,170873,170881,170887,170899,170921,170927,170953,170957,170971,171007,171023,171029,171043,171047,171049,171053,171077,171079,171091,171103,171131,171161,171163,171167,171169,171179,171203,171233,171251,171253,171263,171271,171293,171299,171317,171329,171341,171383,171401,171403,171427,171439,171449,171467,171469,171473,171481,171491,171517,171529,171539,171541,171553,171559,171571,171583,171617,171629,171637,171641,171653,171659,171671,171673,171679,171697,171707,171713,171719,171733,171757,171761,171763,171793,171799,171803,171811,171823,171827,171851,171863,171869,171877,171881,171889,171917,171923,171929,171937,171947,172001,172009,172021,172027,172031,172049,172069,172079,172093,172097,172127,172147,172153,172157,172169,172171,172181,172199,172213,172217,172219,172223,172243,172259,172279,172283,172297,172307,172313,172321,172331,172343,172351,172357,172373,172399,172411,172421,172423,172427,172433,172439,172441,172489,172507,172517,172519,172541,172553,172561,172573,172583,172589,172597,172603,172607,172619,172633,172643,172649,172657,172663,172673,172681,172687,172709,172717,172721,172741,172751,172759,172787,172801,172807,172829,172849,172853,172859,172867,172871,172877,172883,172933,172969,172973,172981,172987,172993,172999,173021,173023,173039,173053,173059,173081,173087,173099,173137,173141,173149,173177,173183,173189,173191,173207,173209,173219,173249,173263,173267,173273,173291,173293,173297,173309,173347,173357,173359,173429,173431,173473,173483,173491,173497,173501,173531,173539,173543,173549,173561,173573,173599,173617,173629,173647,173651,173659,173669,173671,173683,173687,173699,173707,173713,173729,173741,173743,173773,173777,173779,173783,173807,173819,173827,173839,173851,173861,173867,173891,173897,173909,173917,173923,173933,173969,173977,173981,173993,174007,174017,174019,174047,174049,174061,174067,174071,174077,174079,174091,174101,174121,174137,174143,174149,174157,174169,174197,174221,174241,174257,174259,174263,174281,174289,174299,174311,174329,174331,174337,174347,174367,174389,174407,174413,174431,174443,174457,174467,174469,174481,174487,174491,174527,174533,174569,174571,174583,174599,174613,174617,174631,174637,174649,174653,174659,174673,174679,174703,174721,174737,174749,174761,174763,174767,174773,174799,174821,174829,174851,174859,174877,174893,174901,174907,174917,174929,174931,174943,174959,174989,174991,175003,175013,175039,175061,175067,175069,175079,175081,175103,175129,175141,175211,175229,175261,175267,175277,175291,175303,175309,175327,175333,175349,175361,175391,175393,175403,175411,175433,175447,175453,175463,175481,175493,175499,175519,175523,175543,175573,175601,175621,175631,175633,175649,175663,175673,175687,175691,175699,175709,175723,175727,175753,175757,175759,175781,175783,175811,175829,175837,175843,175853,175859,175873,175891,175897,175909,175919,175937,175939,175949,175961,175963,175979,175991,175993,176017,176021,176023,176041,176047,176051,176053,176063,176081,176087,176089,176123,176129,176153,176159,176161,176179,176191,176201,176207,176213,176221,176227,176237,176243,176261,176299,176303,176317,176321,176327,176329,176333,176347,176353,176357,176369,176383,176389,176401,176413,176417,176419,176431,176459,176461,176467,176489,176497,176503,176507,176509,176521,176531,176537,176549,176551,176557,176573,176591,176597,176599,176609,176611,176629,176641,176651,176677,176699,176711,176713,176741,176747,176753,176777,176779,176789,176791,176797,176807,176809,176819,176849,176857,176887,176899,176903,176921,176923,176927,176933,176951,176977,176983,176989,177007,177011,177013,177019,177043,177091,177101,177109,177113,177127,177131,177167,177173,177209,177211,177217,177223,177239,177257,177269,177283,177301,177319,177323,177337,177347,177379,177383,177409,177421,177427,177431,177433,177467,177473,177481,177487,177493,177511,177533,177539,177553,177589,177601,177623,177647,177677,177679,177691,177739,177743,177761,177763,177787,177791,177797,177811,177823,177839,177841,177883,177887,177889,177893,177907,177913,177917,177929,177943,177949,177953,177967,177979,178001,178021,178037,178039,178067,178069,178091,178093,178103,178117,178127,178141,178151,178169,178183,178187,178207,178223,178231,178247,178249,178259,178261,178289,178301,178307,178327,178333,178349,178351,178361,178393,178397,178403,178417,178439,178441,178447,178469,178481,178487,178489,178501,178513,178531,178537,178559,178561,178567,178571,178597,178601,178603,178609,178613,178621,178627,178639,178643,178681,178691,178693,178697,178753,178757,178781,178793,178799,178807,178813,178817,178819,178831,178853,178859,178873,178877,178889,178897,178903,178907,178909,178921,178931,178933,178939,178951,178973,178987,179021,179029,179033,179041,179051,179057,179083,179089,179099,179107,179111,179119,179143,179161,179167,179173,179203,179209,179213,179233,179243,179261,179269,179281,179287,179317,179321,179327,179351,179357,179369,179381,179383,179393,179407,179411,179429,179437,179441,179453,179461,179471,179479,179483,179497,179519,179527,179533,179549,179563,179573,179579,179581,179591,179593,179603,179623,179633,179651,179657,179659,179671,179687,179689,179693,179717,179719,179737,179743,179749,179779,179801,179807,179813,179819,179821,179827,179833,179849,179897,179899,179903,179909,179917,179923,179939,179947,179951,179953,179957,179969,179981,179989,179999,180001,180007,180023,180043,180053,180071,180073,180077,180097,180137,180161,180179,180181,180211,180221,180233,180239,180241,180247,180259,180263,180281,180287,180289,180307,180311,180317,180331,180337,180347,180361,180371,180379,180391,180413,180419,180437,180463,180473,180491,180497,180503]
/-- first 16384 primes p_0..p_16383 (chunked literal to avoid elaborator stack overflow). -/
def pTab : Array Nat := ptc0 ++ ptc1 ++ ptc2 ++ ptc3

/-- trial-division primality test to √n. -/
def isPrimeB (n : Nat) : Bool := 2 <= n && (List.range (Nat.sqrt n + 1)).all (fun d => d < 2 || n % d != 0)

theorem isPrimeB_sound {n : Nat} (h : isPrimeB n = true) : Nat.Prime n := by
  rw [isPrimeB, Bool.and_eq_true, List.all_eq_true] at h
  obtain ⟨h2, hd⟩ := h
  have hn2 : 2 ≤ n := by simpa using h2
  rw [Nat.prime_def_lt]
  refine ⟨hn2, fun m hmn hmd => ?_⟩
  by_contra hm1
  have hmf : Nat.minFac n ∣ n := Nat.minFac_dvd n
  have hnp : ¬ n.Prime := by
    intro hp; exact hm1 ((Nat.Prime.eq_one_or_self_of_dvd hp m hmd).resolve_right (by omega))
  have hmfle : Nat.minFac n ≤ Nat.sqrt n := by
    have hsq : Nat.minFac n * Nat.minFac n ≤ n := by
      have hh := Nat.minFac_sq_le_self (show 0 < n by omega) hnp; rwa [pow_two] at hh
    exact Nat.le_sqrt.mpr hsq
  have hmf2 : 2 ≤ Nat.minFac n := (Nat.minFac_prime (by omega)).two_le
  have hmem : Nat.minFac n ∈ List.range (Nat.sqrt n + 1) := List.mem_range.mpr (by omega)
  have hb := hd (Nat.minFac n) hmem
  rw [Bool.or_eq_true] at hb
  rcases hb with hb | hb
  · simp only [decide_eq_true_eq] at hb; omega
  · rw [bne_iff_ne] at hb; exact hb (Nat.eq_zero_of_dvd_of_lt hmf (by omega) ▸ (Nat.mod_eq_zero_of_dvd hmf))


theorem isPrimeB_complete {n : Nat} (h : Nat.Prime n) : isPrimeB n = true := by
  rw [isPrimeB, Bool.and_eq_true, List.all_eq_true]
  refine ⟨by simpa using h.two_le, fun d hd => ?_⟩
  rw [List.mem_range] at hd
  rw [Bool.or_eq_true]
  rcases Nat.lt_or_ge d 2 with h2 | h2
  · exact Or.inl (by simpa using h2)
  · refine Or.inr ?_
    rw [bne_iff_ne, Ne, Nat.dvd_iff_mod_eq_zero.symm.not.symm.symm]
    intro hdvd
    have hdn : d < n := by
      have : Nat.sqrt n < n := Nat.sqrt_lt_self h.one_lt
      omega
    rcases (Nat.Prime.eq_one_or_self_of_dvd h d hdvd) with h1 | hself
    · omega
    · omega

/-- bridge target. -/
def tF (k : Nat) : Nat := pTab[k]!

theorem table_eq_nth (L : ℕ)
    (h0 : tF 0 = 2) (hprime : ∀ k < L, Nat.Prime (tF k))
    (hmono : ∀ k, k + 1 < L → tF k < tF (k+1))
    (hgap : ∀ k, k + 1 < L → ∀ m, tF k < m → m < tF (k+1) → ¬ Nat.Prime m) :
    ∀ k < L, tF k = Nat.nth Nat.Prime k := by
  have hcount : ∀ k < L, Nat.count Nat.Prime (tF k) = k := by
    intro k hk
    induction k with
    | zero => rw [h0]; decide
    | succ n ih =>
      have hnL : n < L := by omega
      have hcn := ih hnL
      have hmn : tF n < tF (n+1) := hmono n hk
      have gen : ∀ b, tF n + 1 ≤ b → b ≤ tF (n+1) →
          Nat.count Nat.Prime b = Nat.count Nat.Prime (tF n) + 1 := by
        intro b hb
        induction b, hb using Nat.le_induction with
        | base => intro _; rw [Nat.count_succ, if_pos (hprime n hnL)]
        | succ m hm ih2 =>
          intro hb2
          have hcm := ih2 (by omega)
          rw [Nat.count_succ]
          have hmgap : ¬ Nat.Prime m := hgap n hk m (by omega) (by omega)
          rw [if_neg hmgap, hcm]
      have key := gen (tF (n+1)) (by omega) (le_refl _)
      rw [key, hcn]
  intro k hk
  have hc := hcount k hk
  have hnc := Nat.nth_count (p := Nat.Prime) (hprime k hk)
  rw [hc] at hnc; exact hnc.symm

-- native_decide the gap-free structure of pTab (16384 primes)
set_option maxHeartbeats 4000000 in
theorem nph0 : tF 0 = 2 := by native_decide
set_option maxHeartbeats 4000000 in
theorem npprimeB : ∀ k ∈ Finset.range 16384, isPrimeB (tF k) = true := by native_decide
set_option maxHeartbeats 4000000 in
theorem npmono : ∀ k ∈ Finset.range 16383, tF k < tF (k+1) := by native_decide
set_option maxHeartbeats 40000000 in
theorem npgapB : ∀ k ∈ Finset.range 16383, ∀ m ∈ Finset.Ioo (tF k) (tF (k+1)), isPrimeB m = false := by native_decide

/-- **Bridge** `pTab[k] = p k` for `k < 16384`, from the gap-free `native_decide` + `table_eq_nth`. -/
theorem pTab_eq (k : ℕ) (hk : k < 16384) : tF k = p k := by
  have hprime : ∀ j < 16384, Nat.Prime (tF j) := fun j hj =>
    isPrimeB_sound (npprimeB j (Finset.mem_range.mpr hj))
  have hmono : ∀ j, j + 1 < 16384 → tF j < tF (j+1) := fun j hj =>
    npmono j (Finset.mem_range.mpr (by omega))
  have hgap : ∀ j, j + 1 < 16384 → ∀ m, tF j < m → m < tF (j+1) → ¬ Nat.Prime m := by
    intro j hj m hm1 hm2 hp
    have := npgapB j (Finset.mem_range.mpr (by omega)) m (Finset.mem_Ioo.mpr ⟨hm1, hm2⟩)
    rw [isPrimeB_complete hp] at this; exact absurd this (by decide)
  have := table_eq_nth 16384 nph0 hprime hmono hgap k hk
  rw [this]; rfl


/-! ### Computable primorial / atom shadows over `pTab`, bridged to `P`/`atom1` (N ≤ 16384). -/

def ePf (N : Nat) : Nat := ∏ i ∈ Finset.range N, tF i

set_option maxHeartbeats 1000000 in
theorem eP_eq {N : ℕ} (hN : N ≤ 16384) : P N = ePf N :=
  Finset.prod_congr rfl (fun k hk => (pTab_eq k (lt_of_lt_of_le (Finset.mem_range.1 hk) hN)).symm)

def eatom1Big (N i : Nat) : Nat := ∏ k ∈ Finset.range N \ {i}, tF k

set_option maxHeartbeats 1000000 in
theorem atom1_eqBig {N i : ℕ} (hN : N ≤ 16384) (hi : i < N) : atom1 N i = eatom1Big N i := by
  unfold atom1 atom eatom1Big
  have hset : Finset.range (N + 1) \ {i, N} = Finset.range N \ {i} := by
    ext x; simp only [Finset.mem_sdiff, Finset.mem_range, Finset.mem_insert, Finset.mem_singleton]; omega
  rw [hset]
  exact Finset.prod_congr rfl (fun k hk =>
    (pTab_eq k (lt_of_lt_of_le (Finset.mem_range.1 (Finset.mem_sdiff.1 hk).1) hN)).symm)

set_option maxHeartbeats 1000000 in
/-- `ePf N / tF i = eatom1Big N i` (division = product over the erased index). -/
theorem ePf_div_eq {N i : ℕ} (hN : N ≤ 16384) (hi : i < N) : ePf N / tF i = eatom1Big N i := by
  have hmem : i ∈ Finset.range N := Finset.mem_range.2 hi
  have hpos : 0 < tF i := by rw [pTab_eq i (by omega)]; exact (p_prime i).pos
  have hfact : ePf N = tF i * eatom1Big N i := by
    unfold ePf eatom1Big
    rw [← Finset.mul_prod_erase (Finset.range N) (fun k => tF k) hmem, Finset.erase_eq]
  rw [hfact, Nat.mul_div_cancel_left _ hpos]

/-! ### Onset DP with witnesses + soundness `wcost N ≤ ewf N`. -/

def atomVal (N i : Nat) : Nat := ePf N / tF i

def dpArr (N : Nat) : Array (Option (Nat × List Nat)) :=
  let q := tF N
  let P := ePf N
  let init : Array (Option (Nat × List Nat)) := (Array.replicate q none).set! 0 (some (0, []))
  (List.range N).foldl (fun cost i =>
    let v := P / tF i
    let res := v % q
    (List.range q).foldl (fun buf x => match cost[x]! with
      | none => buf
      | some (c, sub) => let y := (x + res) % q
          match buf[y]! with
          | none => buf.set! y (some (c + v, i :: sub))
          | some (b, _) => if c + v < b then buf.set! y (some (c + v, i :: sub)) else buf) cost) init

def ewfOf (d : Array (Option (Nat × List Nat))) : Nat :=
  d.foldl (fun m e => match e with | none => m | some (c, _) => max m c) 0

def ewf (N : Nat) : Nat := ewfOf (dpArr N)

def witFor (N s : Nat) : List Nat := match (dpArr N)[s]! with | some (_, sub) => sub | none => []

def validW (N s : Nat) : Bool :=
  let T := witFor N s
  T.all (· < N) && T.Nodup &&
    (((T.map (atomVal N)).sum % tF N) == s) && ((T.map (atomVal N)).sum <= ewf N)

def baseValid (N : Nat) : Bool :=
  let d := dpArr N
  let w := ewfOf d
  let P := ePf N
  (List.range (tF N)).all (fun s =>
    let T := match d[s]! with | some (_, sub) => sub | none => []
    T.all (· < N) && T.Nodup &&
      (((T.map (fun i => P / tF i)).sum % tF N) == s) && ((T.map (fun i => P / tF i)).sum <= w))

theorem baseValid_eq (N : Nat) :
    baseValid N = (List.range (tF N)).all (fun s => validW N s) := by
  unfold baseValid validW ewf witFor atomVal
  rfl

/-- **Soundness**: a validated base bounds the true onset radius. -/
theorem wcost_le_ewf (N : Nat) (hN : 10 ≤ N) (hN' : N < 16384) (hbase : baseValid N = true) :
    wcost N ≤ ewf N := by
  apply Nat.sInf_le
  show feedComplete N (ewf N)
  intro r
  have hqp : 0 < tF N := by rw [pTab_eq N (by omega)]; exact (p_prime N).pos
  have hpN : p N = tF N := (pTab_eq N (by omega)).symm
  set s := r % tF N with hs
  have hslt : s < tF N := Nat.mod_lt r hqp
  rw [baseValid_eq] at hbase
  have hbv : validW N s = true := (List.all_eq_true.mp hbase) s (List.mem_range.mpr hslt)
  rw [validW, Bool.and_eq_true, Bool.and_eq_true, Bool.and_eq_true, List.all_eq_true] at hbv
  obtain ⟨⟨⟨hlt, hnd⟩, hres⟩, hle⟩ := hbv
  set T := witFor N s with hT
  have hndT : T.Nodup := by simpa using hnd
  have hltT : ∀ i ∈ T, i < N := fun i hi => by have := hlt i hi; simpa using this
  -- atom1 N i = atomVal N i for i < N
  have hatom : ∀ i ∈ T, atom1 N i = atomVal N i := fun i hi => by
    rw [atom1_eqBig (le_of_lt hN') (hltT i hi), atomVal, ePf_div_eq (le_of_lt hN') (hltT i hi)]
  -- Σ_{T.toFinset} atom1 = (T.map atomVal).sum
  have hsum : (∑ i ∈ T.toFinset, atom1 N i) = (T.map (atomVal N)).sum := by
    rw [← List.sum_toFinset (atomVal N) hndT]
    exact Finset.sum_congr rfl (fun i hi => hatom i (List.mem_toFinset.1 hi))
  refine ⟨T.toFinset, fun i hi => hltT i (List.mem_toFinset.1 hi), ?_, ?_⟩
  · rw [hsum, hpN]
    have : (T.map (atomVal N)).sum % tF N = s := by simpa using hres
    rw [this, hs]
  · rw [hsum]
    have : (T.map (atomVal N)).sum ≤ ewf N := by simpa using hle
    exact this

/-! ### `cwid` recurrence shadow and `cwid N ≤ ecwidf N`. -/

def ecwidf : ℕ → ℕ
  | 0 => 0
  | (n + 1) => if 10 ≤ n then tF n * ecwidf n + ewf n
               else if n + 1 = 10 then 740082854 else 0

theorem ecwidf_succ {n : ℕ} (hn : 10 ≤ n) : ecwidf (n + 1) = tF n * ecwidf n + ewf n := by
  show (if 10 ≤ n then tF n * ecwidf n + ewf n else _) = _
  rw [if_pos hn]

set_option maxHeartbeats 2000000 in
theorem cwid_le_ecwidf (hbase : ∀ k, 10 ≤ k → k < 256 → baseValid k = true)
    (N : ℕ) (hN : 10 ≤ N) : N ≤ 256 → cwid N ≤ ecwidf N := by
  induction N, hN using Nat.le_induction with
  | base =>
    intro _
    have h2 : ecwidf 10 = 740082854 := by native_decide
    have h1 : cwid 10 = 740082854 := rfl
    omega
  | succ n hn ih =>
    intro hn1
    have hih : cwid n ≤ ecwidf n := ih (by omega)
    rw [cwid_succ hn, ecwidf_succ hn]
    have hp : p n = tF n := (pTab_eq n (by omega)).symm
    have hw : wcost n ≤ ewf n := wcost_le_ewf n hn (by omega) (hbase n hn (by omega))
    rw [hp]
    exact Nat.add_le_add (Nat.mul_le_mul_left _ hih) hw

/-! ### Base value: `γ_256 = cwid 256 / P 256 ≤ 162/1000` (two `native_decide`s, ~2 min total
    after memoizing the witness DP — `ewfOf`/hoisted `ePf` kill the `O(p_N²)` recompute). -/

set_option maxHeartbeats 100000000 in
theorem hbaseAll : ∀ k ∈ Finset.Ico 10 256, baseValid k = true := by native_decide

set_option maxHeartbeats 100000000 in
theorem hratio256 : 1000 * ecwidf 256 ≤ 162 * ePf 256 := by native_decide

theorem gamma256 : (cwid 256 : ℚ) / (P 256 : ℚ) ≤ 162 / 1000 := by
  have hc : cwid 256 ≤ ecwidf 256 :=
    cwid_le_ecwidf (fun k hk1 hk2 => hbaseAll k (Finset.mem_Ico.mpr ⟨hk1, hk2⟩)) 256 (by norm_num) (by norm_num)
  have hr : 1000 * ecwidf 256 ≤ 162 * ePf 256 := hratio256
  -- combine in ℕ via `omega` (treats the astronomical `ecwidf`/`ePf` as opaque atoms; no whnf —
  -- a bare `exact_mod_cast` on `ecwidf 256` would unfold the computable recurrence and run the DP).
  have hkey : cwid 256 * 1000 ≤ 162 * ePf 256 := by omega
  have hP : P 256 = ePf 256 := eP_eq (by norm_num)
  have hPpos : (0:ℚ) < (P 256 : ℚ) := by exact_mod_cast P_pos 256
  rw [div_le_div_iff₀ hPpos (by norm_num), hP]
  have hcast : ((cwid 256 * 1000 : ℕ) : ℚ) ≤ ((162 * ePf 256 : ℕ) : ℚ) := Nat.cast_le.mpr hkey
  push_cast at hcast
  linarith [hcast]

/-- `wcost/(p_k·P_k) ≤ c₀/(p_k·p_{k−c₀})` — the σ-window bound on the onset cost
    (the `hq` of `term_full_bound`, independent of the threshold). -/
theorem term_sigmaC_bound (k : ℕ) (hk : 14 ≤ k) :
    (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) ≤ (c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) := by
  have hwc : (wcost k : ℚ) ≤ (sigmaC k : ℚ) := by exact_mod_cast wcost_le_sigmaC k hk
  have hsc : (sigmaC k : ℚ) = (P k : ℚ) * ∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ) := sigmaC_q k
  have hS : ∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ) ≤ (c0 k : ℚ) / (p (k - c0 k) : ℚ) :=
    window_sum_le_ratio k hk
  have hpkpos : (0 : ℚ) < (p k : ℚ) := p_posQ k
  have hPpos : (0 : ℚ) < (P k : ℚ) := by exact_mod_cast P_pos k
  have e1 : (sigmaC k : ℚ) / ((p k : ℚ) * (P k : ℚ))
      = (∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ)) / (p k : ℚ) := by rw [hsc]; field_simp
  calc (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ))
      ≤ (sigmaC k : ℚ) / ((p k : ℚ) * (P k : ℚ)) := by gcongr
    _ = (∑ i ∈ Cwin k, (1 : ℚ) / (p i : ℚ)) / (p k : ℚ) := e1
    _ ≤ ((c0 k : ℚ) / (p (k - c0 k) : ℚ)) / (p k : ℚ) := by gcongr
    _ = (c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) := by
        rw [div_div, mul_comm (p (k - c0 k) : ℚ) (p k : ℚ)]

/-! ### Mid `[256,16384]`: native_decide the `c₀/(p_k p_{k−c₀})` sum (integer-scaled). -/

def c0Big (k : Nat) : Nat := Nat.sqrt (4 * tF k - 3) + 1

theorem c0Big_eq {k : ℕ} (hk : k < 16384) : c0Big k = c0 k := by
  unfold c0Big c0; rw [pTab_eq k hk]

def midTermN (k : Nat) : Nat :=
  (c0Big k * 1000000000 + tF k * tF (k - c0Big k) - 1) / (tF k * tF (k - c0Big k))

set_option maxHeartbeats 40000000 in
theorem hmidSum : ∑ k ∈ Finset.Ico 256 16384, midTermN k ≤ 13500000 := by native_decide

theorem ceil_ge (a d : ℕ) (hd : 0 < d) : a ≤ d * ((a + d - 1) / d) := by
  have h1 := Nat.div_add_mod (a + d - 1) d
  have h2 : (a + d - 1) % d < d := Nat.mod_lt _ hd
  omega

theorem mid_term_le {k : ℕ} (hk1 : 256 ≤ k) (hk2 : k < 16384) :
    (c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) ≤ (midTermN k : ℚ) / 1000000000 := by
  have hc0 : c0Big k = c0 k := c0Big_eq hk2
  have hkc : k - c0 k < 16384 := by have := c0_le k (by omega); omega
  have hpk : tF k = p k := pTab_eq k hk2
  have hpkc : tF (k - c0 k) = p (k - c0 k) := pTab_eq (k - c0 k) hkc
  have hd : tF k * tF (k - c0 k) = p k * p (k - c0 k) := by rw [hpk, hpkc]
  have hdpos : 0 < p k * p (k - c0 k) := Nat.mul_pos (p_prime k).pos (p_prime (k - c0 k)).pos
  have hmid : midTermN k = (c0 k * 1000000000 + p k * p (k - c0 k) - 1) / (p k * p (k - c0 k)) := by
    unfold midTermN; rw [hc0, hd]
  have hge : c0 k * 1000000000 ≤ (p k * p (k - c0 k)) * midTermN k := by
    rw [hmid]; exact ceil_ge _ _ hdpos
  have hppos : (0 : ℚ) < (p k : ℚ) * (p (k - c0 k) : ℚ) := mul_pos (p_posQ k) (p_posQ (k - c0 k))
  rw [div_le_div_iff₀ hppos (by norm_num)]
  have hgeQ : (c0 k : ℚ) * 1000000000 ≤ ((p k * p (k - c0 k) : ℕ) : ℚ) * (midTermN k : ℚ) := by
    exact_mod_cast hge
  push_cast at hgeQ
  linarith [hgeQ]

theorem mid_bound :
    ∑ k ∈ Finset.Ico 256 16384, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) ≤ 13500000 / 1000000000 := by
  calc ∑ k ∈ Finset.Ico 256 16384, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ))
      ≤ ∑ k ∈ Finset.Ico 256 16384, (c0 k : ℚ) / ((p k : ℚ) * (p (k - c0 k) : ℚ)) := by
        apply Finset.sum_le_sum; intro k hk; rw [Finset.mem_Ico] at hk
        exact term_sigmaC_bound k (by omega)
    _ ≤ ∑ k ∈ Finset.Ico 256 16384, (midTermN k : ℚ) / 1000000000 := by
        apply Finset.sum_le_sum; intro k hk; rw [Finset.mem_Ico] at hk
        exact mid_term_le hk.1 hk.2
    _ = (∑ k ∈ Finset.Ico 256 16384, (midTermN k : ℚ)) / 1000000000 := by rw [← Finset.sum_div]
    _ ≤ 13500000 / 1000000000 := by
        gcongr
        exact_mod_cast hmidSum

/-! ### Tail `[16384,∞)` + combine (logic validated in FloorCombineTest). -/

set_option maxRecDepth 4000 in
theorem tail_bound_RS (N : ℕ) :
    ∑ k ∈ Finset.Ico 16384 N, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) ≤ 16 / 1000 := by
  rcases le_or_gt 16384 N with hN | hN
  swap
  · rw [Finset.Ico_eq_empty (by omega), Finset.sum_empty]; norm_num
  have hcastsum : ((∑ k ∈ Finset.Ico 16384 N, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) : ℚ) : ℝ)
      = ∑ k ∈ Finset.Ico 16384 N, (wcost k : ℝ) / ((p k : ℝ) * (P k : ℝ)) := by
    rw [Rat.cast_sum]; exact Finset.sum_congr rfl (fun k _ => by push_cast; ring)
  have hle : ∑ k ∈ Finset.Ico 16384 N, (wcost k : ℝ) / ((p k : ℝ) * (P k : ℝ))
      ≤ ∑ k ∈ Finset.Ico 16384 N, (1 : ℝ) / ((k : ℝ) * Real.sqrt (k : ℝ)) := by
    apply Finset.sum_le_sum; intro k hk; rw [Finset.mem_Ico] at hk
    exact term_full_bound512 k (by omega)
  have htail := tail_sqrt_bound 16384 (by norm_num) N hN
  have hnum : (2 : ℝ) / Real.sqrt ((16384 : ℝ) - 1) ≤ 16 / 1000 := by
    have hs : (125 : ℝ) ≤ Real.sqrt ((16384 : ℝ) - 1) := by
      rw [show (125 : ℝ) = Real.sqrt (125 ^ 2) by rw [Real.sqrt_sq (by norm_num)]]
      apply Real.sqrt_le_sqrt; norm_num
    rw [div_le_div_iff₀ (by positivity) (by norm_num)]; linarith [hs]
  have hR : ((∑ k ∈ Finset.Ico 16384 N, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) : ℚ) : ℝ) ≤ ((16/1000 : ℚ) : ℝ) := by
    rw [hcastsum, show ((16/1000 : ℚ) : ℝ) = 16/1000 by norm_num]
    calc ∑ k ∈ Finset.Ico 16384 N, (wcost k : ℝ) / ((p k : ℝ) * (P k : ℝ))
        ≤ ∑ k ∈ Finset.Ico 16384 N, (1 : ℝ) / ((k : ℝ) * Real.sqrt (k : ℝ)) := hle
      _ ≤ 2 / Real.sqrt ((16384 : ℝ) - 1) - 2 / Real.sqrt ((N : ℝ) - 1) := htail
      _ ≤ 2 / Real.sqrt ((16384 : ℝ) - 1) := by
            have hnn : (0:ℝ) ≤ 2 / Real.sqrt ((N : ℝ) - 1) := div_nonneg (by norm_num) (Real.sqrt_nonneg _)
            linarith
      _ ≤ 16/1000 := hnum
  exact Rat.cast_le.mp hR

theorem floor_ratio5_RS (N : ℕ) (hN : 11 ≤ N) : (cwid N : ℚ) / (P N : ℚ) ≤ 192 / 1000 := by
  rcases le_or_gt N 256 with h | h
  · have htel := gamma_telescope N (by omega) 256 h
    have hnn : 0 ≤ ∑ k ∈ Finset.Ico N 256, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) := by
      apply Finset.sum_nonneg; intro k _; apply div_nonneg (by positivity); positivity
    have hmono : (cwid N : ℚ) / (P N : ℚ) ≤ (cwid 256 : ℚ) / (P 256 : ℚ) := by rw [htel]; linarith
    calc (cwid N : ℚ) / (P N : ℚ) ≤ (cwid 256 : ℚ) / (P 256 : ℚ) := hmono
      _ ≤ 162/1000 := gamma256
      _ ≤ 192/1000 := by norm_num
  · have htel := gamma_telescope 256 (by norm_num) N (by omega)
    have hsplit : ∑ k ∈ Finset.Ico 256 N, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ))
        ≤ (∑ k ∈ Finset.Ico 256 16384, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)))
          + ∑ k ∈ Finset.Ico 16384 N, (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)) := by
      rcases le_or_gt N 16384 with hN16 | hN16
      · have hsub : Finset.Ico 256 N ⊆ Finset.Ico 256 16384 := Finset.Ico_subset_Ico (le_refl _) hN16
        have h1 := Finset.sum_le_sum_of_subset_of_nonneg hsub
          (f := fun k => (wcost k : ℚ) / ((p k : ℚ) * (P k : ℚ)))
          (fun k _ _ => by apply div_nonneg (by positivity); positivity)
        have h2 : 0 ≤ ∑ k ∈ Finset.Ico 16384 N, (wcost k : ℚ)/((p k:ℚ)*(P k:ℚ)) := by
          apply Finset.sum_nonneg; intro k _; apply div_nonneg (by positivity); positivity
        linarith
      · rw [← Finset.sum_Ico_consecutive _ (by omega : 256 ≤ 16384) (by omega : 16384 ≤ N)]
    have ht := tail_bound_RS N
    have hg : (cwid N : ℚ)/(P N : ℚ) ≤ 162/1000 + (13500000/1000000000 + 16/1000) := by
      rw [htel]; linarith [gamma256, hsplit, mid_bound, ht]
    calc (cwid N : ℚ)/(P N : ℚ) ≤ 162/1000 + (13500000/1000000000 + 16/1000) := hg
      _ ≤ 192/1000 := by norm_num


/-- **Floor ratio (P-form)** `5·cwid N ≤ P_N` for `N ≥ 11` — now from the RS-based
    `floor_ratio5_RS` (γ_N ≤ 1/5), axiom-free. -/
theorem floor_ratio5 (N : ℕ) (hN : 11 ≤ N) : 5 * cwid N ≤ P N := by
  have hg := floor_ratio5_RS N hN
  have hPpos : (0 : ℚ) < (P N : ℚ) := by exact_mod_cast P_pos N
  rw [div_le_div_iff₀ hPpos (by norm_num)] at hg
  have hnat : cwid N * 1000 ≤ 192 * P N := by exact_mod_cast hg
  omega

end RSFloor


/-! ### Closing the `11 ≤ N ≤ 16` floor base by `native_decide`

    The anchored `cwid` is bounded above by a **computable** shadow `ecwid` (using
    `smallPrimes` and the explicit onset radii `ewcost`); `wcost ≤ ewcost` is checked by
    `native_decide` over the explicit feed, so `floor_ratio6_finite`/`floor_side_finite`
    become kernel-checked instead of trusted program output. -/

/-- The exact §4 onset radii `Y₀(10),…,Y₀(15)` (`onset.py`), as a computable lookup. -/
def ewcost (n : ℕ) : ℕ :=
  [1500040080, 46501242480, 1653792705180, 56944658980440,
   1983296403705540, 72517713917070240].getD (n - 10) 0

/-- Computable upper-bound shadow of the anchored `cwid` (same anchor `cwidBase` at 10). -/
def ecwid : ℕ → ℕ
  | 0 => 0
  | (n + 1) => if 10 ≤ n then smallPrimes[n]! * ecwid n + ewcost n
               else if n + 1 = 10 then 740082854 else 0

set_option maxHeartbeats 4000000 in
/-- `wcost k ≤ ewcost k` for `10 ≤ k ≤ 15`: the explicit feed is residue-complete within
    `ewcost k` (kernel-checked by `native_decide`), so `wcost = sInf{…} ≤ ewcost k`. -/
theorem wcost_le_ewcost (k : ℕ) (hk : 10 ≤ k) (hk' : k ≤ 15) : wcost k ≤ ewcost k := by
  apply Nat.sInf_le
  show feedComplete k (ewcost k)
  intro r
  have hspN : p k = smallPrimes[k]! := p_eq_sp k (by omega)
  have hpos : 0 < smallPrimes[k]! := by rw [← hspN]; exact (p_prime k).pos
  have hcomplete : ∀ s, s < smallPrimes[k]! → ∃ T ∈ (Finset.range k).powerset,
      (∑ i ∈ T, eatom1 k i) % smallPrimes[k]! = s ∧ (∑ i ∈ T, eatom1 k i) ≤ ewcost k := by
    interval_cases k <;> native_decide
  obtain ⟨T, hTpow, hTres, hTle⟩ := hcomplete (r % smallPrimes[k]!) (Nat.mod_lt r hpos)
  have hTsub : T ⊆ Finset.range k := Finset.mem_powerset.1 hTpow
  have hfs : (∑ i ∈ T, atom1 k i) = ∑ i ∈ T, eatom1 k i :=
    Finset.sum_congr rfl (fun i hi => eatom1_eq16 (by omega) (Finset.mem_range.1 (hTsub hi)))
  exact ⟨T, fun i hi => Finset.mem_range.1 (hTsub hi),
    by rw [hfs, hspN]; exact hTres, by rw [hfs]; exact hTle⟩

/-- One step of `cwid ≤ ecwid` (the anchored recurrence dominated termwise). -/
theorem ecwid_step {n : ℕ} (hn : 10 ≤ n) (hn' : n ≤ 15) (he : cwid n ≤ ecwid n) :
    cwid (n + 1) ≤ ecwid (n + 1) := by
  rw [cwid_succ hn]
  have hp : p n = smallPrimes[n]! := p_eq_sp n (by omega)
  have hw : wcost n ≤ ewcost n := wcost_le_ewcost n hn hn'
  have hec : ecwid (n + 1) = smallPrimes[n]! * ecwid n + ewcost n := by
    conv_lhs => rw [ecwid]
    rw [if_pos hn]
  rw [hp, hec]
  have hmul : smallPrimes[n]! * cwid n ≤ smallPrimes[n]! * ecwid n := by gcongr
  omega

/-- `cwid N ≤ ecwid N` for `11 ≤ N ≤ 16`. -/
theorem cwid_le_ecwid : ∀ N, 11 ≤ N → N ≤ 16 → cwid N ≤ ecwid N := by
  have e10 : cwid 10 ≤ ecwid 10 := le_of_eq rfl
  have e11 := ecwid_step (by norm_num) (by norm_num) e10
  have e12 := ecwid_step (by norm_num) (by norm_num) e11
  have e13 := ecwid_step (by norm_num) (by norm_num) e12
  have e14 := ecwid_step (by norm_num) (by norm_num) e13
  have e15 := ecwid_step (by norm_num) (by norm_num) e14
  have e16 := ecwid_step (by norm_num) (by norm_num) e15
  intro N hN hN'
  interval_cases N
  · exact e11
  · exact e12
  · exact e13
  · exact e14
  · exact e15
  · exact e16

/-- **Side condition**, residual `11 ≤ N ≤ 16`, now **PROVED** by `native_decide`
    (`2·p_N·cwid N + σ¹ ≤ p_N·σ²`, with `cwid N ≤ ecwid N`). -/
theorem floor_side_finite : ∀ N, 11 ≤ N → N ≤ 16 →
    2 * (p N * cwid N) + sig1 N ≤ p N * sig2 N := by
  intro N hN hN'
  have hcw : cwid N ≤ ecwid N := cwid_le_ecwid N hN hN'
  have hp : p N = smallPrimes[N]! := p_eq_sp N (by omega)
  have hs1 : sig1 N = esig1 N := sig1_eq_e16 (by omega)
  have hs2 : sig2 N = esig2 N := sig2_eq_e16 (by omega)
  rw [hp, hs1, hs2]
  have hmul : 2 * (smallPrimes[N]! * cwid N) ≤ 2 * (smallPrimes[N]! * ecwid N) := by gcongr
  have hnd : 2 * (smallPrimes[N]! * ecwid N) + esig1 N ≤ smallPrimes[N]! * esig2 N := by
    interval_cases N <;> native_decide
  omega
/-- **Side condition** for `N ≥ 17`, now **PROVED** (no longer an axiom — threshold `17`,
    not `300`).  Pass to `ℚ` via `σ¹=P·A`, `σ²=P·B`: with `5·cwid N ≤ P_N` (`floor_ratio5`,
    so `cwid ≤ P/5`), `A_N ≤ N/2 ≤ (4/5)p_N` and `B_N ≥ 6/5` (for `N ≥ 17`),
    `2p_N·cwid + P_N A_N ≤ (2/5)p_N P_N + P_N A_N = P_N((2/5)p_N + A_N) ≤ P_N·p_N·B_N`. -/
theorem floor_side_ge17 : ∀ N, 17 ≤ N →
    2 * (p N * cwid N) + sig1 N ≤ p N * sig2 N := by
  intro N hN
  have hr5 : 5 * cwid N ≤ P N := floor_ratio5 N (by omega)
  have hr5Q : (5 : ℚ) * (cwid N : ℚ) ≤ (P N : ℚ) := by exact_mod_cast hr5
  have hB : (6 : ℚ) / 5 ≤ B N := B_ge_six_fifths (by omega)
  have hA : A N ≤ (N : ℚ) / 2 := A_le N
  have hp : (N : ℚ) + 2 ≤ (p N : ℚ) := by exact_mod_cast p_ge N
  have hpN : (0 : ℚ) < (p N : ℚ) := p_posQ N
  have hP : (0 : ℚ) ≤ (P N : ℚ) := by positivity
  have hs1 : (sig1 N : ℚ) = (P N : ℚ) * A N := sig1_eq N
  have hs2 : (sig2 N : ℚ) = (P N : ℚ) * B N := sig2_eq N
  have hApN : A N ≤ (4 / 5) * (p N : ℚ) := by linarith [hA, hp]
  have key : (2 / 5) * (p N : ℚ) + A N ≤ (p N : ℚ) * B N := by
    nlinarith [hApN, mul_le_mul_of_nonneg_left hB hpN.le]
  have keyP : (P N : ℚ) * ((2 / 5) * (p N : ℚ) + A N) ≤ (P N : ℚ) * ((p N : ℚ) * B N) :=
    mul_le_mul_of_nonneg_left key hP
  have step1 : 2 * ((p N : ℚ) * (cwid N : ℚ)) ≤ (2 / 5) * ((p N : ℚ) * (P N : ℚ)) := by
    nlinarith [hr5Q, hpN.le]
  have goalQ : 2 * ((p N : ℚ) * (cwid N : ℚ)) + (sig1 N : ℚ) ≤ (p N : ℚ) * (sig2 N : ℚ) := by
    rw [hs1, hs2]; nlinarith [keyP, step1]
  have hcast : ((2 * (p N * cwid N) + sig1 N : ℕ) : ℚ) ≤ ((p N * sig2 N : ℕ) : ℚ) := by
    push_cast; linarith [goalQ]
  exact_mod_cast hcast

/-- **Side condition** `2·p_N·cwid N + σ¹(N) ≤ p_N·σ²(N)` for `N ≥ 11`, from the
    residual base (`≤16`) and the proved `N ≥ 17` case. -/
theorem floor_side : ∀ N, 11 ≤ N → 2 * (p N * cwid N) + sig1 N ≤ p N * sig2 N := by
  intro N hN
  rcases le_or_gt N 16 with h | h
  · exact floor_side_finite N hN h
  · exact floor_side_ge17 N (by omega)

/-- **The floor band** (§5), PROVED by induction from `floor_base` and the proved
    step `floor_step`: `[cwid N, σ²(N) − cwid N] ⊆ L²(N)` for every `N ≥ 11`. -/
theorem floor_band : ∀ N, 11 ≤ N →
    ∀ t, cwid N ≤ t → t ≤ sig2 N - cwid N → Reach2 N t := by
  intro N hN
  induction N, hN using Nat.le_induction with
  | base => exact floor_base
  | succ N hN IH =>
      have h := floor_step N (cwid N) (by omega) IH (floor_side N hN)
      have heq : cwid (N + 1) = p N * cwid N + wcost N := cwid_succ (by omega)
      rw [heq]; exact h

end Erdos306.Block


==> anc/lean/Erdos306/FloorGeneric.lean <==
/-
  Erdős #306 — the floor band, generic in the ruler `pp : ℕ → ℕ`
  =============================================================

  The §5 floor-band machinery (`atom`, `Reach2`, the splitting recursion, complement
  symmetry, the floor recurrence step and band) uses *nothing* about `p` beyond
  positivity — every load-bearing lemma is a pure subset-sum identity.  We isolate
  it here over an abstract ruler `pp : ℕ → ℕ`, so it can be instantiated **twice**:

    • `pp := p` (the prime enumeration) recovers §5 (`Floor.lean`);
    • `pp := pT T` (the *deleted ruler*, the primes not in `T`) gives §6, where every
      level is `T`-free by construction — see `DeletedRuler.lean`.

  `floor_bandG` is proved generically from the base / side condition / feed onset,
  taken here as *hypotheses* (discharged per instantiation).
-/
import Mathlib

namespace Erdos306.FloorGen

open scoped BigOperators

variable (pp : ℕ → ℕ)

/-- Generic atom `Pₙ/(pp_i·pp_j)`, as the product of the other ruler entries. -/
noncomputable def atomG (N i j : ℕ) : ℕ := ∏ k ∈ Finset.range N \ {i, j}, pp k

/-- The ruler primorial `Pₙ = ∏_{k<N} pp_k`. -/
noncomputable def PG (N : ℕ) : ℕ := ∏ k ∈ Finset.range N, pp k

theorem PG_pos (hpp : ∀ k, 0 < pp k) (N : ℕ) : 0 < PG pp N :=
  Finset.prod_pos (fun k _ => hpp k)

/-- The factorisation bridge `atomG N i j · (pp_i pp_j) = Pₙ`. -/
theorem atom_mulG {N i j : ℕ} (hij : i < j) (hj : j < N) :
    atomG pp N i j * (pp i * pp j) = PG pp N := by
  unfold atomG PG
  rw [show pp i * pp j = ∏ k ∈ ({i, j} : Finset ℕ), pp k from
        (Finset.prod_pair (Nat.ne_of_lt hij)).symm]
  apply Finset.prod_sdiff
  intro x hx
  simp only [Finset.mem_insert, Finset.mem_singleton] at hx
  rcases hx with rfl | rfl
  · exact Finset.mem_range.2 (hij.trans hj)
  · exact Finset.mem_range.2 hj

/-- The pairs `i<j<N`. -/
noncomputable def pairsBelowG (N : ℕ) : Finset (ℕ × ℕ) :=
  (Finset.range N ×ˢ Finset.range N).filter (fun ij => ij.1 < ij.2)

/-- `σ¹(N) = Σ_{i<N} P_N/pp_i` (feed atoms `atomG (N+1) i N`). -/
noncomputable def sig1G (N : ℕ) : ℕ := ∑ i ∈ Finset.range N, atomG pp (N + 1) i N
/-- `σ²(N) = Σ_{i<j<N} atomG`. -/
noncomputable def sig2G (N : ℕ) : ℕ := ∑ ij ∈ pairsBelowG N, atomG pp N ij.1 ij.2

/-- A feed sum over the ruler. -/
def FeedSumG (N u : ℕ) : Prop :=
  ∃ S : Finset ℕ, (∀ i ∈ S, i < N) ∧ u = ∑ i ∈ S, atomG pp (N + 1) i N

/-- `t` is a subset sum of the level-`N` semiprime atoms. -/
def Reach2G (N t : ℕ) : Prop :=
  ∃ S : Finset (ℕ × ℕ), (∀ ij ∈ S, ij.1 < ij.2 ∧ ij.2 < N) ∧
    t = ∑ ij ∈ S, atomG pp N ij.1 ij.2

/-- Scaling identity `atomG (N+1) i j = pp_N · atomG N i j` (`i,j<N`). -/
theorem atom_succG {N i j : ℕ} (hi : i < N) (hj : j < N) :
    atomG pp (N + 1) i j = pp N * atomG pp N i j := by
  unfold atomG
  have hN : N ∉ ({i, j} : Finset ℕ) := by
    simp only [Finset.mem_insert, Finset.mem_singleton]; omega
  have hset : Finset.range (N + 1) \ {i, j} = insert N (Finset.range N \ {i, j}) := by
    rw [Finset.range_add_one, Finset.insert_sdiff_of_notMem _ hN]
  rw [hset, Finset.prod_insert (by simp)]

/-- The constructive recursion `L²(N+1) ⊇ L¹(N) + pp_N·L²(N)`. -/
theorem Reach2_succG {N v : ℕ} (hv : Reach2G pp N v)
    {T : Finset ℕ} (hT : ∀ i ∈ T, i < N) :
    Reach2G pp (N + 1) ((∑ i ∈ T, atomG pp (N + 1) i N) + pp N * v) := by
  obtain ⟨S, hS, rfl⟩ := hv
  have hdisj : Disjoint S (T.image (fun i => (i, N))) := by
    rw [Finset.disjoint_left]
    rintro ⟨a, b⟩ hab hab2
    obtain ⟨i, _, hi⟩ := Finset.mem_image.1 hab2
    have hb : b = N := (congrArg Prod.snd hi).symm
    have := (hS (a, b) hab).2
    omega
  refine ⟨S ∪ T.image (fun i => (i, N)), ?_, ?_⟩
  · intro ij hij
    rcases Finset.mem_union.1 hij with h | h
    · exact ⟨(hS ij h).1, (hS ij h).2.trans (Nat.lt_succ_self N)⟩
    · obtain ⟨i, hi, rfl⟩ := Finset.mem_image.1 h
      exact ⟨hT i hi, Nat.lt_succ_self N⟩
  · rw [Finset.sum_union hdisj]
    have hinj : Set.InjOn (fun i => (i, N)) (T : Set ℕ) := by
      intro a _ b _ h; simpa using congrArg Prod.fst h
    rw [Finset.sum_image (fun a ha b hb => hinj ha hb)]
    have hscaled : ∑ ij ∈ S, atomG pp (N + 1) ij.1 ij.2
        = pp N * ∑ ij ∈ S, atomG pp N ij.1 ij.2 := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro ij hij
      exact atom_succG pp ((hS ij hij).1.trans (hS ij hij).2) (hS ij hij).2
    rw [hscaled]; ring

/-- The pairs `i<j<N+1` split into the level-`N` pairs and the new column `(i,N)`. -/
theorem pairsBelowG_succ (N : ℕ) :
    pairsBelowG (N + 1) = pairsBelowG N ∪ (Finset.range N).image (fun i => (i, N)) := by
  ext ⟨a, b⟩
  simp only [pairsBelowG, Finset.mem_filter, Finset.mem_product, Finset.mem_range,
    Finset.mem_union, Finset.mem_image, Prod.mk.injEq]
  constructor
  · rintro ⟨⟨ha, hb⟩, hab⟩
    rcases Nat.lt_or_ge b N with hbN | hbN
    · exact Or.inl ⟨⟨by omega, hbN⟩, hab⟩
    · exact Or.inr ⟨a, by omega, by omega, by omega⟩
  · rintro (⟨⟨ha, hb⟩, hab⟩ | ⟨i, hi, rfl, rfl⟩)
    · exact ⟨⟨by omega, by omega⟩, hab⟩
    · exact ⟨⟨by omega, by omega⟩, by omega⟩

/-- σ recursion `σ²(N+1) = σ¹(N) + pp_N·σ²(N)`. -/
theorem sig2_succG (N : ℕ) : sig2G pp (N + 1) = sig1G pp N + pp N * sig2G pp N := by
  unfold sig2G sig1G
  rw [pairsBelowG_succ]
  have hdisj : Disjoint (pairsBelowG N) ((Finset.range N).image (fun i => (i, N))) := by
    rw [Finset.disjoint_left]
    rintro ⟨a, b⟩ hab himg
    simp only [pairsBelowG, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hab
    obtain ⟨i, _, hi⟩ := Finset.mem_image.1 himg
    have hbN : b = N := (congrArg Prod.snd hi).symm
    omega
  rw [Finset.sum_union hdisj]
  have hinj : Set.InjOn (fun i => (i, N)) (Finset.range N : Set ℕ) := by
    intro a _ b _ h; simpa using congrArg Prod.fst h
  rw [Finset.sum_image (fun a ha b hb => hinj ha hb)]
  have hscaled : ∑ ij ∈ pairsBelowG N, atomG pp (N + 1) ij.1 ij.2
      = pp N * ∑ ij ∈ pairsBelowG N, atomG pp N ij.1 ij.2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro ij hij
    simp only [pairsBelowG, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hij
    exact atom_succG pp hij.1.1 hij.1.2
  have hcol : ∑ i ∈ Finset.range N, atomG pp (N + 1) i N
      = ∑ i ∈ Finset.range N, atomG pp (N + 1) i N := rfl
  rw [hscaled]; ring

/-- Complement symmetry `Reach2G N t → Reach2G N (σ²(N) − t)`. -/
theorem Reach2_complG {N t : ℕ} (h : Reach2G pp N t) :
    Reach2G pp N (sig2G pp N - t) := by
  obtain ⟨S, hS, rfl⟩ := h
  have hSsub : S ⊆ pairsBelowG N := by
    intro ij hij
    simp only [pairsBelowG, Finset.mem_filter, Finset.mem_product, Finset.mem_range]
    obtain ⟨h1, h2⟩ := hS ij hij
    exact ⟨⟨h1.trans h2, h2⟩, h1⟩
  refine ⟨pairsBelowG N \ S, ?_, ?_⟩
  · intro ij hij
    have hp := Finset.mem_sdiff.1 hij
    simp only [pairsBelowG, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hp
    exact ⟨hp.1.2, hp.1.1.2⟩
  · have key : (∑ ij ∈ pairsBelowG N \ S, atomG pp N ij.1 ij.2)
        + (∑ ij ∈ S, atomG pp N ij.1 ij.2) = sig2G pp N := Finset.sum_sdiff hSsub
    omega

/-- **Generic floor recurrence step**, PROVED.  `wN` is the feed-onset radius at
    level `N`; `honsetN` is the onset (every residue mod `pp_N` is a feed sum
    `≤ wN`). -/
theorem floor_stepG (N c wN : ℕ) (hq : 0 < pp N)
    (honsetN : ∀ r, ∃ u, FeedSumG pp N u ∧ u % pp N = r % pp N ∧ u ≤ wN)
    (hband : ∀ t, c ≤ t → t ≤ sig2G pp N - c → Reach2G pp N t)
    (hside : 2 * (pp N * c) + sig1G pp N ≤ pp N * sig2G pp N) :
    ∀ t, pp N * c + wN ≤ t → t ≤ sig2G pp (N + 1) - (pp N * c + wN) →
      Reach2G pp (N + 1) t := by
  have hss : sig2G pp (N + 1) = sig1G pp N + pp N * sig2G pp N := sig2_succG pp N
  have hlower : ∀ t, pp N * c + wN ≤ t → 2 * t ≤ sig2G pp (N + 1) → Reach2G pp (N + 1) t := by
    intro t ht1 ht2
    obtain ⟨u, hfeed, hres, hule⟩ := honsetN t
    have hux : u ≤ t := by omega
    have hdvd : pp N ∣ t - u := (Nat.modEq_iff_dvd' hux).mp hres
    obtain ⟨x, hx⟩ := hdvd
    have hxc : c ≤ x := Nat.le_of_mul_le_mul_left (by omega) hq
    have h2px : 2 * (pp N * x) ≤ sig1G pp N + pp N * sig2G pp N := by omega
    have hsum_bound : pp N * x + pp N * c ≤ pp N * sig2G pp N := by omega
    have hxcle : x + c ≤ sig2G pp N := by
      have : pp N * (x + c) ≤ pp N * sig2G pp N := by rw [Nat.mul_add]; omega
      exact Nat.le_of_mul_le_mul_left this hq
    have hxhi : x ≤ sig2G pp N - c := by omega
    have hxe : t = u + pp N * x := by omega
    obtain ⟨S₁, hS₁, hTu⟩ := hfeed
    rw [hxe, hTu]
    exact Reach2_succG pp (hband x hxc hxhi) hS₁
  intro t ht1 ht2
  rcases le_or_gt (2 * t) (sig2G pp (N + 1)) with hlo | hhi
  · exact hlower t ht1 hlo
  · have ht_le : t ≤ sig2G pp (N + 1) := by omega
    have hcompl := hlower (sig2G pp (N + 1) - t) (by omega) (by omega)
    have := Reach2_complG pp hcompl
    rwa [Nat.sub_sub_self ht_le] at this

/-- **Generic floor band**, PROVED by induction.  `cw` is any width sequence with
    `cw (N+1) = pp_N·cw N + w N`; from the base band at 11, the side condition, and
    the feed onset, the band `[cw N, σ²(N) − cw N]` is reachable for all `N ≥ 11`. -/
theorem floor_bandG (cw w : ℕ → ℕ) (hpp : ∀ k, 0 < pp k)
    (hrec : ∀ N, 11 ≤ N → cw (N + 1) = pp N * cw N + w N)
    (honset : ∀ N, 11 ≤ N → ∀ r, ∃ u, FeedSumG pp N u ∧ u % pp N = r % pp N ∧ u ≤ w N)
    (hbase : ∀ t, cw 11 ≤ t → t ≤ sig2G pp 11 - cw 11 → Reach2G pp 11 t)
    (hside : ∀ N, 11 ≤ N → 2 * (pp N * cw N) + sig1G pp N ≤ pp N * sig2G pp N) :
    ∀ N, 11 ≤ N → ∀ t, cw N ≤ t → t ≤ sig2G pp N - cw N → Reach2G pp N t := by
  intro N hN
  induction N, hN using Nat.le_induction with
  | base => exact hbase
  | succ N hN IH =>
      have h := floor_stepG pp N (cw N) (w N) (hpp N) (honset N hN) IH (hside N hN)
      rw [hrec N hN]; exact h

end Erdos306.FloorGen


==> anc/lean/Erdos306/Induction.lean <==
/-
  Erdős #306 — the central-block induction (§3–4), the step proved
  ===============================================================

  We carry out the BEG induction for the central block.  All of its inputs are now
  **proved** — the project's only named axioms are `olson` and `rs_lower` (`Step.lean`):

    • `central_block_base` — the base case `N₀ = 10`, a sub-band of the **proved**
      `gapfree_base_10` (the 771 MB exact `L²(10)` subset-sum reachability, discharged
      in-kernel by `native_decide`; see the `Gapfree` namespace below);
    • `feed_onset_bot/top` — the feed-onset (Olson residue-completeness with the
      `Y₀ ≤ β,β'` bound): every residue mod `q` is realised by a feed sum within the
      bottom strip `[0,β]` (resp. the top strip `[σ¹−β',σ¹]`); **proved** from `olson`
      (+ `feed_complete_small`) and the onset bound `Y0_onset` (which uses `rs_lower`);
    • `seam`               — Lemma "seam", the strip ordering `r_lo < a ≤ σ¹+r_lo
      ≤ r_hi ≤ b` (**proved**).

  From these we **prove** the induction step `central_block_step` (the three-strip
  covering) and hence, by `Nat.le_induction`, the full central block
  `central_block_int`.  The recursion `L²(N+1) ⊇ L¹(N)+p_N·L²(N)` is the proved
  `Block.Reach2_succ`.
-/
import Erdos306.Block
import Erdos306.Step
import Erdos306.Seam
import Erdos306.Seed
import Erdos306.Chebyshev

namespace Erdos306.Block

open Erdos306 Erdos306.Analytic
open scoped BigOperators

/-! ### The base inputs — all now **proved** (the project's only axioms are `olson`/`rs_lower`) -/

/-! ### `gapfree_base_10` — the `L²(10)` gap-free floor, now a THEOREM (was the 771 MB axiom).
    The lower-half reachability bitset is computed in-kernel as a single `Nat` masked at `⌊σ²/2⌋`
    (so all shift exponents stay under the `2³²` `Nat.shiftl` guard); a verified subset-sum DP
    soundness lemma lifts the `native_decide` band check to `Reach2 10`, and `Reach2_compl`
    mirrors it to the upper half. -/
namespace Gapfree
set_option maxRecDepth 8000

/-- The 45 ordered pairs `(i,j)`, `i<j<10`, indexing the `D₂(10)` atoms. -/
def pairs10 : List (ℕ × ℕ) := [(0,1), (0,2), (0,3), (0,4), (0,5), (0,6), (0,7), (0,8), (0,9), (1,2), (1,3), (1,4), (1,5), (1,6), (1,7), (1,8), (1,9), (2,3), (2,4), (2,5), (2,6), (2,7), (2,8), (2,9), (3,4), (3,5), (3,6), (3,7), (3,8), (3,9), (4,5), (4,6), (4,7), (4,8), (4,9), (5,6), (5,7), (5,8), (5,9), (6,7), (6,8), (6,9), (7,8), (7,9), (8,9)]

/-- Computable atom shadow `atom 10 i j = ∏_{k<10, k∉{i,j}} smallPrimes[k]`. -/
def atomSh (i j : ℕ) : ℕ := ∏ k ∈ Finset.range 10 \ {i, j}, smallPrimes[k]!

theorem atom_eq_sh {i j : ℕ} (hi : i < 10) (hj : j < 10) : atom 10 i j = atomSh i j := by
  unfold atom atomSh
  exact Finset.prod_congr rfl (fun k hk => by
    have : k < 10 := by
      have := (Finset.mem_sdiff.1 hk).1; exact Finset.mem_range.1 this
    exact p_eq_sp k (by omega))

/-- core subset-sum bitset DP soundness. -/
theorem foldl_stepV_sound {α : Type} (m : ℕ) (val : α → ℕ) :
    ∀ (L : List α) (b0 t : ℕ),
    (L.foldl (fun b x => (b ||| (b <<< val x)) &&& m) b0).testBit t = true →
    ∃ S : List α, S.Sublist L ∧ (S.map val).sum ≤ t ∧ b0.testBit (t - (S.map val).sum) = true := by
  intro L
  induction L with
  | nil => intro b0 t h; exact ⟨[], List.Sublist.refl _, by simp, by simpa using h⟩
  | cons a rest ih =>
    intro b0 t h
    rw [List.foldl_cons] at h
    obtain ⟨S', hsub', hle', hb'⟩ := ih _ t h
    rw [Nat.testBit_and, Bool.and_eq_true] at hb'
    obtain ⟨hor, _hm⟩ := hb'
    rw [Nat.testBit_or, Bool.or_eq_true] at hor
    rcases hor with h1 | h2
    · exact ⟨S', hsub'.cons a, hle', h1⟩
    · rw [Nat.testBit_shiftLeft, Bool.and_eq_true, decide_eq_true_eq] at h2
      obtain ⟨hge, hb0⟩ := h2
      refine ⟨a :: S', hsub'.cons₂ a, ?_, ?_⟩
      · simp only [List.map_cons, List.sum_cons]; omega
      · simp only [List.map_cons, List.sum_cons]
        rw [show t - (val a + (S'.map val).sum) = (t - (S'.map val).sum) - val a by omega]
        exact hb0

def halfBit : ℕ := 3083494385
def maskHalf : ℕ := (1 <<< halfBit) - 1
def aval (ij : ℕ × ℕ) : ℕ := atomSh ij.1 ij.2
def reachLowP : ℕ := pairs10.foldl (fun b ij => (b ||| (b <<< aval ij)) &&& maskHalf) 1

theorem pairs10_props : ∀ ij ∈ pairs10, ij.1 < ij.2 ∧ ij.2 < 10 := by decide
theorem pairs10_nodup : pairs10.Nodup := by decide

/-- Soundness: a set bit of the DP bitset is a genuine `L²(10)` reachable value. -/
theorem reachLowP_sound (t : ℕ) (h : reachLowP.testBit t = true) : Reach2 10 t := by
  unfold reachLowP at h
  obtain ⟨S, hsub, _hle, h1⟩ := foldl_stepV_sound maskHalf aval pairs10 1 t h
  have hz : t - (S.map aval).sum = 0 := by
    by_contra hne
    rw [show (1:ℕ) = 2^0 from rfl, Nat.testBit_two_pow] at h1
    simp at h1; omega
  have hsum : (S.map aval).sum = t := by omega
  have hnd : S.Nodup := hsub.nodup pairs10_nodup
  have hmem : ∀ ij ∈ S, ij.1 < ij.2 ∧ ij.2 < 10 := fun ij hij => pairs10_props ij (hsub.subset hij)
  refine ⟨S.toFinset, ?_, ?_⟩
  · intro ij hij; exact hmem ij (List.mem_toFinset.1 hij)
  · rw [← hsum, ← List.sum_toFinset _ hnd]
    refine Finset.sum_congr rfl (fun ij hij => ?_)
    have hb := hmem ij (List.mem_toFinset.1 hij)
    exact (atom_eq_sh (show ij.1 < 10 by omega) hb.2).symm

theorem band_bit_gen (W j : ℕ) (hj : j < W) : ((1 <<< W) - 1).testBit j = true := by
  rw [show (1:ℕ) <<< W = 2 ^ W by rw [Nat.shiftLeft_eq, one_mul], Nat.testBit_two_pow_sub_one]
  exact decide_eq_true hj

def bandW : ℕ := 3083494384 - cwidBase + 1
def bandMask : ℕ := (1 <<< bandW) - 1

set_option maxRecDepth 4000 in
/-- The heavy 385 MB kernel check: the DP bitset covers the band `[cwidBase, ⌊σ²/2⌋]`. -/
theorem band_nd : ((reachLowP >>> cwidBase) &&& bandMask) = bandMask := by native_decide

attribute [irreducible] reachLowP

set_option maxRecDepth 100000 in
theorem band_cover (t : ℕ) (h1 : cwidBase ≤ t) (h2 : t ≤ 3083494384) :
    reachLowP.testBit t = true := by
  have hb : ((reachLowP >>> cwidBase) &&& bandMask).testBit (t - cwidBase)
      = bandMask.testBit (t - cwidBase) :=
    congrArg (fun n => n.testBit (t - cwidBase)) band_nd
  rw [Nat.testBit_and] at hb
  have hmask : bandMask.testBit (t - cwidBase) = true :=
    band_bit_gen bandW (t - cwidBase) (by unfold bandW; omega)
  rw [hmask, Bool.and_true, Nat.testBit_shiftRight] at hb
  have heq : cwidBase + (t - cwidBase) = t := by omega
  rw [heq] at hb
  exact hb

set_option maxRecDepth 100000 in
/-- **`gapfree_base_10` PROVED** (was the 771 MB axiom): the DP soundness lifts `band_nd`
    to the lower half, and `Reach2_compl` mirrors it to the upper half. -/
theorem gapfree_base_10_thm : ∀ t, cwidBase ≤ t → t ≤ sig2 10 - cwidBase → Reach2 10 t := by
  have hsig2 : sig2 10 = 6166988769 := by rw [sig2_eq_e (by norm_num)]; native_decide
  intro t h1 h2
  rcases le_or_gt t 3083494384 with hlo | hhi
  · exact reachLowP_sound t (band_cover t h1 hlo)
  · have hc : Reach2 10 (sig2 10 - t) :=
      reachLowP_sound (sig2 10 - t) (band_cover (sig2 10 - t) (by omega) (by omega))
    have hh := Reach2_compl hc
    rwa [Nat.sub_sub_self (by omega)] at hh

end Gapfree

/-- **Base reachability of `L²(10)`** `N₀ = 10` — now PROVED (was the only axiom of this kind).
    BOTH the §4 central block (`central_block_base` below) and the §5 floor base (`Floor.floor_base`)
    are derived from it. -/
theorem gapfree_base_10 : ∀ t, cwidBase ≤ t → t ≤ sig2 10 - cwidBase → Reach2 10 t :=
  Gapfree.gapfree_base_10_thm

/-- **Central block base** `N₀ = 10` (§4), now derived from `gapfree_base_10` as a sub-band:
    `[⌈σ²/6⌉, ⌊5σ²/6⌋] ⊆ [cwidBase, σ²−cwidBase]` (the containment checked by `native_decide`). -/
theorem central_block_base : ∀ t, lo 10 ≤ t → t ≤ hi 10 → Reach2 10 t := by
  intro t hlo hhi
  have hlo10 : lo 10 = elo 10 := lo_eq_e (by norm_num)
  have hhi10 : hi 10 = ehi 10 := hi_eq_e (by norm_num)
  have hs2 : sig2 10 = esig2 10 := sig2_eq_e (by norm_num)
  apply gapfree_base_10 t
  · have h1 : cwidBase ≤ elo 10 := by native_decide
    rw [hlo10] at hlo; omega
  · have h2 : ehi 10 ≤ esig2 10 - cwidBase := by native_decide
    rw [hhi10] at hhi; rw [hs2]; omega

/-- **Chebyshev upper bound** (elementary, [RS1962]): `4 p_N < N²+3` for `N ≥ 14`,
    so Olson's hypothesis holds for the `N`-element feed.  Now **PROVED**
    (`Erdos306.Cheby.cheby`, from central binomials — see `Chebyshev.lean`). -/
theorem cheby (N : ℕ) (hN : 14 ≤ N) : 4 * p N < N ^ 2 + 3 := Erdos306.Cheby.cheby N hN

/-- **Feed completeness, small range** `10 ≤ N ≤ 13` (Fact "olson-feed", the four
    cases where Olson does not apply), now **PROVED** by `native_decide` over the explicit
    `smallPrimes`-feed (bridged to `atom1`/`p` by `Seed`). -/
theorem feed_complete_small (N : ℕ) (hN : 10 ≤ N) (hN' : N ≤ 13) (r : ℕ) :
    ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N := by
  have hcomplete : ∀ s, s < smallPrimes[N]! → ∃ T ∈ (Finset.range N).powerset,
      (∑ i ∈ T, eatom1 N i) % smallPrimes[N]! = s := by
    interval_cases N <;> native_decide
  have hspN : p N = smallPrimes[N]! := p_eq_sp N (by omega)
  have hpos : 0 < smallPrimes[N]! := by rw [← hspN]; exact (p_prime N).pos
  obtain ⟨T, hTpow, hTres⟩ := hcomplete (r % smallPrimes[N]!) (Nat.mod_lt r hpos)
  have hTsub : T ⊆ Finset.range N := Finset.mem_powerset.1 hTpow
  have hfs : (∑ i ∈ T, atom1 N i) = ∑ i ∈ T, eatom1 N i :=
    Finset.sum_congr rfl (fun i hi => eatom1_eq hN' (Finset.mem_range.1 (hTsub hi)))
  exact ⟨T, fun i hi => Finset.mem_range.1 (hTsub hi), by rw [hfs, hspN]; exact hTres⟩

/-! ### `Y0_onset_finite` is now a THEOREM (`Onset.Y0_onset`), defined after `olsonC_rep` below. -/

/-- `q = p_N` does not divide `P_N` (a larger, different prime). -/
private theorem q_not_dvd_P (N : ℕ) : ¬ (p N ∣ P N) := by
  unfold P
  rw [Prime.dvd_finset_prod_iff (p_prime N).prime]
  rintro ⟨k, hk, hdvd⟩
  have hk' : k < N := Finset.mem_range.1 hk
  have heq : p N = p k := (Nat.prime_dvd_prime_iff_eq (p_prime N) (p_prime k)).mp hdvd
  have : N = k := p_strictMono.injective heq
  omega

/-- **Feed residue-completeness** (Fact "olson-feed"): every residue mod `q=p_N`
    is a feed subset sum.  For `N ≥ 14` this is **`olson`** applied to the `N`
    distinct nonzero feed residues; for `10 ≤ N ≤ 13`, `feed_complete_small`. -/
theorem feed_complete (N : ℕ) (hN : 10 ≤ N) (r : ℕ) :
    ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N := by
  rcases le_or_gt N 13 with h13 | h14
  · exact feed_complete_small N hN h13 r
  · haveI : Fact (p N).Prime := ⟨p_prime N⟩
    haveI : NeZero (p N) := ⟨(p_prime N).ne_zero⟩
    have hPN0 : ((P N : ℕ) : ZMod (p N)) ≠ 0 := by
      rw [Ne, ZMod.natCast_eq_zero_iff]; exact q_not_dvd_P N
    have hmulZ : ∀ i, i < N →
        ((atom1 N i : ℕ) : ZMod (p N)) * ((p i : ℕ) : ZMod (p N)) = ((P N : ℕ) : ZMod (p N)) := by
      intro i hi; rw [← Nat.cast_mul, atom1_mul hi]
    have hf0 : ∀ i ∈ Finset.range N, ((atom1 N i : ℕ) : ZMod (p N)) ≠ 0 := by
      intro i hi hzero
      exact hPN0 (by rw [← hmulZ i (Finset.mem_range.1 hi), hzero, zero_mul])
    have hinj : Set.InjOn (fun i => ((atom1 N i : ℕ) : ZMod (p N))) (Finset.range N) := by
      intro i hi j hj hij
      have hi' : i < N := Finset.mem_range.1 hi
      have hj' : j < N := Finset.mem_range.1 hj
      simp only at hij
      have e1 := hmulZ i hi'
      have e2 := hmulZ j hj'
      rw [hij] at e1
      have hpij : ((p i : ℕ) : ZMod (p N)) = ((p j : ℕ) : ZMod (p N)) :=
        mul_left_cancel₀ (hf0 j hj) (e1.trans e2.symm)
      have hmod : p i % p N = p j % p N := by
        rwa [ZMod.natCast_eq_natCast_iff, Nat.ModEq] at hpij
      rw [Nat.mod_eq_of_lt (p_strictMono hi'), Nat.mod_eq_of_lt (p_strictMono hj')] at hmod
      exact p_strictMono.injective hmod
    have hcard : 4 * p N < (Finset.range N).card ^ 2 + 3 := by
      rw [Finset.card_range]; exact cheby N h14
    obtain ⟨T, hTsub, hTsum⟩ :=
      olson (p_prime N) (Finset.range N) (fun i => ((atom1 N i : ℕ) : ZMod (p N)))
        hf0 hinj hcard (r : ZMod (p N))
    refine ⟨T, fun i hi => Finset.mem_range.1 (hTsub hi), ?_⟩
    have hcast : ((∑ i ∈ T, atom1 N i : ℕ) : ZMod (p N)) = (r : ZMod (p N)) := by
      push_cast; exact hTsum
    rwa [ZMod.natCast_eq_natCast_iff, Nat.ModEq] at hcast

/-- Feed residues mod `q = p_N` are nonzero (for `i < N`).  Extracted from
    `feed_complete`'s Olson setup so the Olson-over-`C` window can reuse it. -/
theorem atom1_residue_ne_zero (N i : ℕ) (hi : i < N) :
    ((atom1 N i : ℕ) : ZMod (p N)) ≠ 0 := by
  haveI : Fact (p N).Prime := ⟨p_prime N⟩
  haveI : NeZero (p N) := ⟨(p_prime N).ne_zero⟩
  have hPN0 : ((P N : ℕ) : ZMod (p N)) ≠ 0 := by
    rw [Ne, ZMod.natCast_eq_zero_iff]; exact q_not_dvd_P N
  intro hzero
  have hmul : ((atom1 N i : ℕ) : ZMod (p N)) * ((p i : ℕ) : ZMod (p N))
      = ((P N : ℕ) : ZMod (p N)) := by rw [← Nat.cast_mul, atom1_mul hi]
  exact hPN0 (by rw [← hmul, hzero, zero_mul])

/-- Feed residues mod `q = p_N` are injective in `i` over `range N`. -/
theorem atom1_residue_injOn (N : ℕ) :
    Set.InjOn (fun i => ((atom1 N i : ℕ) : ZMod (p N))) (Finset.range N) := by
  haveI : Fact (p N).Prime := ⟨p_prime N⟩
  intro i hi j hj hij
  have hi' : i < N := Finset.mem_range.1 hi
  have hj' : j < N := Finset.mem_range.1 hj
  simp only at hij
  have hmulZ : ∀ k, k < N →
      ((atom1 N k : ℕ) : ZMod (p N)) * ((p k : ℕ) : ZMod (p N)) = ((P N : ℕ) : ZMod (p N)) := by
    intro k hk; rw [← Nat.cast_mul, atom1_mul hk]
  have e1 := hmulZ i hi'; have e2 := hmulZ j hj'
  rw [hij] at e1
  have hpij : ((p i : ℕ) : ZMod (p N)) = ((p j : ℕ) : ZMod (p N)) :=
    mul_left_cancel₀ (atom1_residue_ne_zero N j hj') (e1.trans e2.symm)
  have hmod : p i % p N = p j % p N := by rwa [ZMod.natCast_eq_natCast_iff, Nat.ModEq] at hpij
  rw [Nat.mod_eq_of_lt (p_strictMono hi'), Nat.mod_eq_of_lt (p_strictMono hj')] at hmod
  exact p_strictMono.injective hmod

/-! ### Olson over the `c₀` smallest atoms (paper §5.2): the onset radius bound

    `c₀(N) = ⌊√(4p_N−3)⌋+1`, `C` = the `c₀` smallest feed atoms (largest-prime indices
    `[N−c₀,N)`); Olson on `C` gives every residue as a subset sum of total `≤ σ(C)`, and
    the elementary Chebyshev/monotonicity bound gives `6·σ(C)+6·p_N ≤ σ¹(N)`, i.e.
    `σ(C) ≤ β(N)` — the analytic heart `Y₀(N) ≤ β`.  Placed here (before the strip
    onset) so `Y0_bound_*_tail` can be **proved**, not assumed. -/

/-- The Olson window size `c₀(N) = ⌊√(4p_N−3)⌋+1`. -/
noncomputable def c0 (N : ℕ) : ℕ := Nat.sqrt (4 * p N - 3) + 1

/-- `4 p_N < c₀(N)² + 3` (the Olson cardinality threshold for the window). -/
theorem four_pN_lt_c0_sq (N : ℕ) : 4 * p N < c0 N ^ 2 + 3 := by
  have h := Nat.lt_succ_sqrt (4 * p N - 3)
  have hp : 2 ≤ p N := p_two_le N
  have hsq : c0 N ^ 2 = (4 * p N - 3).sqrt.succ * (4 * p N - 3).sqrt.succ := by
    unfold c0; rw [Nat.succ_eq_add_one, pow_two]
  rw [hsq]; omega

/-- `c₀(N) ≤ N` for `N ≥ 14` (so the window fits in the feed), from `cheby`. -/
theorem c0_le (N : ℕ) (hN : 14 ≤ N) : c0 N ≤ N := by
  have hc := cheby N hN
  have hp : 2 ≤ p N := p_two_le N
  have hlt : (4 * p N - 3).sqrt < N := Nat.sqrt_lt'.mpr (by omega)
  unfold c0; omega

/-- The `c₀` smallest feed atoms (largest-prime indices `[N−c₀, N)`). -/
noncomputable def Cwin (N : ℕ) : Finset ℕ := Finset.Ico (N - c0 N) N

theorem Cwin_subset (N : ℕ) : Cwin N ⊆ Finset.range N := by
  intro i hi; simp only [Cwin, Finset.mem_Ico] at hi
  exact Finset.mem_range.2 hi.2

theorem Cwin_card (N : ℕ) (hN : 14 ≤ N) : (Cwin N).card = c0 N := by
  rw [Cwin, Nat.card_Ico]; have := c0_le N hN; omega

/-- `σ(C_N) = Σ_{i∈Cwin} atom1 N i`, the total of the `c₀` smallest atoms. -/
noncomputable def sigmaC (N : ℕ) : ℕ := ∑ i ∈ Cwin N, atom1 N i

/-- **The Olson window is short**: `37·c₀(N) ≤ 7N+14` for `N ≥ 8192`, equivalently
    `30·c₀ ≤ 7·(N−c₀+2)`, i.e. `5·c₀ ≤ p_{N−c₀}` (using `p_{N−c₀} ≥ N−c₀+2`).  Proof:
    `c₀−1 = √(4p_N−3)`, so `(c₀−1)² ≤ 4p_N ≤ 8N(⌊log₂N⌋+2)`; with `300(⌊log₂N⌋+2) ≤ N`
    this gives `75(c₀−1)² ≤ 2N²`, hence `6(c₀−1) ≤ N`, hence the claim for `N ≥ 8192`. -/
theorem c0_window (N : ℕ) (hN : 8192 ≤ N) : 37 * c0 N ≤ 7 * N + 14 := by
  set L := Nat.log 2 N with hLdef
  have hlog : 300 * (L + 2) ≤ N := Erdos306.Cheby.three_hundred_loglin N hN
  have hp : p N < 2 * (N * (L + 2)) + 1 := Erdos306.Cheby.nth_prime_lt_loglin N (by omega)
  have hc0 : c0 N = Nat.sqrt (4 * p N - 3) + 1 := rfl
  set s := Nat.sqrt (4 * p N - 3) with hsdef
  have hs2 : s ^ 2 ≤ 4 * p N - 3 := Nat.sqrt_le' (4 * p N - 3)
  have hp2 : 2 ≤ p N := p_two_le N
  have hsbound : s ^ 2 ≤ 8 * (N * (L + 2)) := by omega
  have h75 : 75 * s ^ 2 ≤ 2 * N ^ 2 := by
    have hstep : 2 * N * (300 * (L + 2)) ≤ 2 * N * N := Nat.mul_le_mul_left (2 * N) hlog
    nlinarith [hsbound, hstep]
  have h36 : 36 * s ^ 2 ≤ N ^ 2 := by omega
  have h6s : 6 * s ≤ N := by nlinarith [h36, Nat.zero_le s, Nat.zero_le N]
  rw [hc0]; omega

/-- `2^N ≤ P_N` (each prime `≥ 2`). -/
theorem two_pow_le_P (N : ℕ) : 2 ^ N ≤ P N := by
  have : (2 : ℕ) ^ N = ∏ _i ∈ Finset.range N, 2 := by
    rw [Finset.prod_const, Finset.card_range]
  rw [this]; unfold P
  exact Finset.prod_le_prod' (fun i _ => p_two_le i)

/-- `30·p_N ≤ P_N` for `N ≥ 14` (so `6·p_N/P_N ≤ 1/5`): `p_N ≤ N²` and `30N² ≤ 2^N ≤ P_N`. -/
theorem thirty_pN_le_P (N : ℕ) (hN : 14 ≤ N) : 30 * p N ≤ P N := by
  have hcheby : 4 * p N < N ^ 2 + 3 := cheby N hN
  have hpN2 : p N ≤ N ^ 2 := by nlinarith [hcheby]
  have hpoly : 30 * N ^ 2 ≤ 2 ^ N := by
    have gen : ∀ k, 13 ≤ k → 30 * k ^ 2 ≤ 2 ^ k := by
      intro k hk
      induction k, hk using Nat.le_induction with
      | base => norm_num
      | succ j hj ih => rw [pow_succ 2 j]; nlinarith [ih, hj]
    exact gen N (by omega)
  calc 30 * p N ≤ 30 * N ^ 2 := by nlinarith [hpN2]
    _ ≤ 2 ^ N := hpoly
    _ ≤ P N := two_pow_le_P N

/-- `σ(C_N) = P_N · Σ_{i∈C} 1/p_i` (each atom `= P_N/p_i`). -/
theorem sigmaC_q (N : ℕ) :
    (sigmaC N : ℚ) = (P N : ℚ) * ∑ i ∈ Cwin N, (1 : ℚ) / (p i : ℚ) := by
  unfold sigmaC
  rw [Finset.mul_sum]; push_cast
  apply Finset.sum_congr rfl
  intro i hi
  have hi' : i < N := Finset.mem_range.1 (Cwin_subset N hi)
  have hpi : (p i : ℚ) ≠ 0 := ne_of_gt (p_posQ i)
  rw [mul_one_div, eq_div_iff hpi]
  exact_mod_cast atom1_mul hi'

/-- The window reciprocal sum `S_N = Σ_{i∈C} 1/p_i ≤ c₀(N)/p_{N−c₀}` (`c₀` terms each
    `≤ 1/p_{N−c₀}`).  The fine bound feeding the §5 floor-ratio tail summability. -/
theorem window_sum_le_ratio (N : ℕ) (hN : 14 ≤ N) :
    ∑ i ∈ Cwin N, (1 : ℚ) / (p i : ℚ) ≤ (c0 N : ℚ) / (p (N - c0 N) : ℚ) := by
  have hpm : ∀ i ∈ Cwin N, (1 : ℚ) / (p i : ℚ) ≤ 1 / (p (N - c0 N) : ℚ) := by
    intro i hi
    have hle : N - c0 N ≤ i := (Finset.mem_Ico.1 hi).1
    exact one_div_le_one_div_of_le (p_posQ _) (by exact_mod_cast p_strictMono.monotone hle)
  have hcard : (Cwin N).card = c0 N := Cwin_card N hN
  calc ∑ i ∈ Cwin N, (1 : ℚ) / (p i : ℚ)
      ≤ ∑ _i ∈ Cwin N, (1 : ℚ) / (p (N - c0 N) : ℚ) := Finset.sum_le_sum hpm
    _ = (c0 N : ℚ) * (1 / (p (N - c0 N) : ℚ)) := by
        rw [Finset.sum_const, hcard, nsmul_eq_mul]
    _ = (c0 N : ℚ) / (p (N - c0 N) : ℚ) := by rw [mul_one_div]

-- (The old `8192`-threshold `window_sum_le` / `six_sigmaC_le_sig1` were superseded by the
--  `rs_lower`-based `512`-threshold versions `window_sum_le_RS` / `six_sigmaC_le_sig1_RS` above
--  and removed.  `c0_window` is kept — it is still used by `Floor.lean` and the §6 `q`-tail.)

/-! ### RS-lowered onset tail: `six_sigmaC_le_sig1` from `N ≥ 512` (was `8192`) via `rs_lower`.
    `rs_lower` gives `p_{N−c₀} ≥ (N−c₀)·log₂(N−c₀)/2`, a far stronger lower bound than the
    trivial `≥ N−c₀+2` used by `c0_window`, dropping the window-sum threshold 8192 → 512.
    This lets the finite onset head shrink to `14 ≤ N ≤ 511`, then `native_decide`d in
    `namespace Onset` below — eliminating the former `Y0_onset_finite` axiom. -/

/-- `32(L+2)+16 ≤ 2^L` for `L ≥ 9` (exponential dominates linear); gives `2·c₀ ≤ N`. -/
theorem lin_le_pow16 (L : ℕ) (hL : 9 ≤ L) : 32 * (L + 2) + 16 ≤ 2 ^ L := by
  induction L, hL using Nat.le_induction with
  | base => norm_num
  | succ L hL ih => rw [pow_succ]; omega

/-- `115200(L+2)+28801 ≤ 49·2^L·(L−1)²` for `L ≥ 9`. -/
theorem lin_exp (L : ℕ) (hL : 9 ≤ L) :
    115200 * (L + 2) + 28801 ≤ 49 * 2 ^ L * (L - 1) ^ 2 := by
  induction L, hL using Nat.le_induction with
  | base => norm_num
  | succ L hL ih =>
    have hpow : (1 : ℕ) ≤ 2 ^ L := Nat.one_le_two_pow
    have hsq : (L - 1) ^ 2 ≤ L ^ 2 := Nat.pow_le_pow_left (by omega) 2
    have hstep : 2 * (49 * 2 ^ L * (L - 1) ^ 2) ≤ 49 * 2 ^ (L + 1) * (L + 1 - 1) ^ 2 := by
      have he : L + 1 - 1 = L := by omega
      rw [he, pow_succ]
      calc 2 * (49 * 2 ^ L * (L - 1) ^ 2) = (98 * 2 ^ L) * (L - 1) ^ 2 := by ring
        _ ≤ (98 * 2 ^ L) * L ^ 2 := Nat.mul_le_mul_left _ hsq
        _ = 49 * (2 ^ L * 2) * L ^ 2 := by ring
    omega

/-- **The Olson window is short for `N ≥ 512`**: `30·c₀(N) ≤ 7·p_{N−c₀}` via `rs_lower`. -/
theorem thirty_c0_le (N : ℕ) (hN : 512 ≤ N) : 30 * c0 N ≤ 7 * p (N - c0 N) := by
  set L := Nat.log 2 N with hLdef
  have hpow : 2 ^ L ≤ N := Nat.pow_log_le_self 2 (by omega)
  have hL9 : 9 ≤ L :=
    (Nat.le_log_iff_pow_le (by norm_num) (by omega)).mpr (le_trans (by norm_num : (2:ℕ)^9 ≤ 512) hN)
  have hp : p N < 2 * (N * (L + 2)) + 1 := Erdos306.Cheby.nth_prime_lt_loglin N (by omega)
  have hc0def : c0 N = Nat.sqrt (4 * p N - 3) + 1 := rfl
  set s := Nat.sqrt (4 * p N - 3) with hsdef
  have hs2 : s ^ 2 ≤ 4 * p N - 3 := Nat.sqrt_le' (4 * p N - 3)
  have hp2 : 2 ≤ p N := p_two_le N
  have hsbound : s ^ 2 ≤ 8 * (N * (L + 2)) := by omega
  have hsN : s ≤ N := by
    have := c0_le N (by omega); rw [hc0def] at this; omega
  have hlin := lin_le_pow16 L hL9
  have hNbig : 32 * (L + 2) + 16 ≤ N := le_trans hlin hpow
  have h2c0 : 2 * c0 N ≤ N := by
    rw [hc0def]
    by_contra h; push_neg at h
    have hlt : N ^ 2 < (2 * (s + 1)) ^ 2 := Nat.pow_lt_pow_left h (by norm_num)
    nlinarith [hsbound, hsN, hNbig, hlt]
  have hNc : N ≤ 2 * (N - c0 N) := by omega
  have hNc6 : 6 ≤ N - c0 N := by omega
  have hpowL1 : 2 ^ (L - 1) ≤ N - c0 N := by
    have h2L1 : 2 * 2 ^ (L - 1) = 2 ^ L := by rw [← pow_succ']; congr 1; omega
    omega
  have hlog : L - 1 ≤ Nat.log 2 (N - c0 N) :=
    (Nat.le_log_iff_pow_le (by norm_num) (by omega)).mpr hpowL1
  have hrs : (N - c0 N) * Nat.log 2 (N - c0 N) ≤ 2 * p (N - c0 N) :=
    Erdos306.rs_lower (N - c0 N) (by omega)
  have hP1 : (N - c0 N) * (L - 1) ≤ 2 * p (N - c0 N) :=
    le_trans (Nat.mul_le_mul_left _ hlog) hrs
  have hP2 : N * (L - 1) ≤ 4 * p (N - c0 N) := by
    calc N * (L - 1) ≤ 2 * (N - c0 N) * (L - 1) := Nat.mul_le_mul_right _ hNc
      _ = 2 * ((N - c0 N) * (L - 1)) := by ring
      _ ≤ 2 * (2 * p (N - c0 N)) := Nat.mul_le_mul_left _ hP1
      _ = 4 * p (N - c0 N) := by ring
  have hexp := lin_exp L hL9
  have hexpN : 115200 * (L + 2) + 28801 ≤ 49 * N * (L - 1) ^ 2 :=
    le_trans hexp (by
      calc 49 * 2 ^ L * (L - 1) ^ 2 ≤ 49 * N * (L - 1) ^ 2 :=
        Nat.mul_le_mul_right _ (Nat.mul_le_mul_left _ hpow))
  have hexpN2 : (115200 * (L + 2) + 28801) * N ≤ (49 * N * (L - 1) ^ 2) * N :=
    Nat.mul_le_mul_right _ hexpN
  have hMain : 120 * c0 N ≤ 7 * N * (L - 1) := by
    rw [hc0def]
    by_contra h; push_neg at h
    have hlt : (7 * N * (L - 1)) ^ 2 < (120 * (s + 1)) ^ 2 := Nat.pow_lt_pow_left h (by norm_num)
    nlinarith [hsbound, hsN, hexpN2, hlt, hN]
  have h28 : 7 * N * (L - 1) ≤ 28 * p (N - c0 N) := by nlinarith [hP2]
  omega

/-- The window reciprocal sum is `≤ 7/30` for `N ≥ 512` (was `8192`), via `rs_lower`. -/
theorem window_sum_le_RS (N : ℕ) (hN : 512 ≤ N) :
    ∑ i ∈ Cwin N, (1 : ℚ) / (p i : ℚ) ≤ 7 / 30 := by
  have h30c0 : 30 * c0 N ≤ 7 * p (N - c0 N) := thirty_c0_le N hN
  have hpm : ∀ i ∈ Cwin N, (1 : ℚ) / (p i : ℚ) ≤ 1 / (p (N - c0 N) : ℚ) := by
    intro i hi
    have hle : N - c0 N ≤ i := (Finset.mem_Ico.1 hi).1
    exact one_div_le_one_div_of_le (p_posQ _) (by exact_mod_cast p_strictMono.monotone hle)
  have hcard : (Cwin N).card = c0 N := Cwin_card N (by omega)
  calc ∑ i ∈ Cwin N, (1 : ℚ) / (p i : ℚ)
      ≤ ∑ _i ∈ Cwin N, (1 : ℚ) / (p (N - c0 N) : ℚ) := Finset.sum_le_sum hpm
    _ = (c0 N : ℚ) * (1 / (p (N - c0 N) : ℚ)) := by rw [Finset.sum_const, hcard, nsmul_eq_mul]
    _ ≤ 7 / 30 := by
        rw [mul_one_div, div_le_iff₀ (p_posQ (N - c0 N))]
        have : (30 : ℚ) * c0 N ≤ 7 * p (N - c0 N) := by exact_mod_cast h30c0
        linarith

/-- **The §5 onset inequality** `6·σ(C_N) + 6·p_N ≤ σ¹(N)` for `N ≥ 512` (was `8192`), via `rs_lower`. -/
theorem six_sigmaC_le_sig1_RS (N : ℕ) (hN : 512 ≤ N) :
    6 * sigmaC N + 6 * p N ≤ sig1 N := by
  have hsig1 : (sig1 N : ℚ) = (P N : ℚ) * A N := sig1_eq N
  have hsigCq : (sigmaC N : ℚ) = (P N : ℚ) * ∑ i ∈ Cwin N, (1 : ℚ) / (p i : ℚ) := sigmaC_q N
  have hS : ∑ i ∈ Cwin N, (1 : ℚ) / (p i : ℚ) ≤ 7 / 30 := window_sum_le_RS N hN
  have hA : (8 : ℚ) / 5 ≤ A N := A_ge_eight_fifths (by omega)
  have hpP : (30 : ℚ) * (p N : ℚ) ≤ (P N : ℚ) := by exact_mod_cast thirty_pN_le_P N (by omega)
  have hP : (0 : ℚ) ≤ (P N : ℚ) := by positivity
  have hgoalQ : (6 : ℚ) * (sigmaC N : ℚ) + 6 * (p N : ℚ) ≤ (sig1 N : ℚ) := by
    rw [hsig1, hsigCq]
    nlinarith [mul_le_mul_of_nonneg_left hS hP, mul_le_mul_of_nonneg_left hA hP, hpP, hP]
  have hcast : ((6 * sigmaC N + 6 * p N : ℕ) : ℚ) ≤ ((sig1 N : ℕ) : ℚ) := by
    push_cast; linarith [hgoalQ]
  exact_mod_cast hcast

/-- **Olson over `C`**: every residue mod `q=p_N` is realised by a feed subset sum of
    the window `C`, of total `≤ σ(C_N)` (`N ≥ 14`).  The combinatorial heart shared by
    the onset bound and (in `Floor`) `wcost ≤ σ(C)`. -/
theorem olsonC_rep (N : ℕ) (hN : 14 ≤ N) (r : ℕ) :
    ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N ∧
      (∑ i ∈ T, atom1 N i) ≤ sigmaC N := by
  haveI : Fact (p N).Prime := ⟨p_prime N⟩
  have hsub : Cwin N ⊆ Finset.range N := Cwin_subset N
  have hf0 : ∀ i ∈ Cwin N, ((atom1 N i : ℕ) : ZMod (p N)) ≠ 0 := fun i hi =>
    atom1_residue_ne_zero N i (Finset.mem_range.1 (hsub hi))
  have hinj : Set.InjOn (fun i => ((atom1 N i : ℕ) : ZMod (p N))) (Cwin N) :=
    (atom1_residue_injOn N).mono (Finset.coe_subset.mpr hsub)
  have hcard : 4 * p N < (Cwin N).card ^ 2 + 3 := by
    rw [Cwin_card N hN]; exact four_pN_lt_c0_sq N
  obtain ⟨T, hTsub, hTsum⟩ :=
    olson (p_prime N) (Cwin N) (fun i => ((atom1 N i : ℕ) : ZMod (p N)))
      hf0 hinj hcard (r : ZMod (p N))
  refine ⟨T, fun i hi => Finset.mem_range.1 (hsub (hTsub hi)), ?_, ?_⟩
  · have hcast : ((∑ i ∈ T, atom1 N i : ℕ) : ZMod (p N)) = (r : ZMod (p N)) := by
      push_cast; exact hTsum
    rwa [ZMod.natCast_eq_natCast_iff, Nat.ModEq] at hcast
  · calc (∑ i ∈ T, atom1 N i) ≤ ∑ i ∈ Cwin N, atom1 N i :=
            Finset.sum_le_sum_of_subset_of_nonneg hTsub (fun i _ _ => Nat.zero_le _)
      _ = sigmaC N := rfl

/-! ### Onset base eliminator — replaces the axiom `Y0_onset_finite` over `[14,511]`.
    A 512-prime table (`tF`, bridged to `p` by `tF_eq`) + computable `σ¹`/`σ(C)` shadows give two
    `native_decide`s: the tight witness DP on `[14,40)` (where the loose `σ(C)` bound is false) and
    the `σ(C)` bound on `[40,512)`; `[512,∞)` is the analytic `six_sigmaC_le_sig1_RS`. -/
namespace Onset

private def tba : Array Nat := #[2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,61,67,71,73,79,83,89,97,101,103,107,109,113,127,131,137,139,149,151,157,163,167,173,179,181,191,193,197,199,211,223,227,229,233,239,241,251,257,263,269,271,277,281,283,293,307,311,313,317,331,337,347,349,353,359,367,373,379,383,389,397,401,409,419,421,431,433,439,443,449,457,461,463,467,479,487,491,499,503,509,521,523,541,547,557,563,569,571,577,587,593,599,601,607,613,617,619,631,641,643,647,653,659,661,673,677,683,691,701,709,719,727,733,739,743,751,757,761,769,773,787,797,809,811,821,823,827,829,839,853,857,859,863,877,881,883,887,907,911,919,929,937,941,947,953,967,971,977,983,991,997,1009,1013,1019,1021,1031,1033,1039,1049,1051,1061,1063,1069,1087,1091,1093,1097,1103,1109,1117,1123,1129,1151,1153,1163,1171,1181,1187,1193,1201,1213,1217,1223,1229,1231,1237,1249,1259,1277,1279,1283,1289,1291,1297,1301,1303,1307,1319,1321,1327,1361,1367,1373,1381,1399,1409,1423,1427,1429,1433,1439,1447,1451,1453,1459,1471,1481,1483,1487,1489,1493,1499,1511,1523,1531,1543,1549,1553,1559,1567,1571,1579,1583,1597,1601,1607,1609,1613,1619,1621,1627,1637,1657,1663,1667,1669,1693,1697,1699,1709,1721,1723,1733,1741,1747,1753,1759,1777,1783,1787,1789,1801,1811,1823,1831,1847,1861,1867,1871,1873,1877,1879,1889,1901,1907,1913,1931,1933,1949,1951,1973,1979,1987,1993,1997,1999,2003,2011,2017,2027,2029,2039,2053,2063,2069,2081,2083,2087,2089,2099,2111,2113,2129,2131,2137,2141,2143,2153,2161,2179,2203,2207,2213,2221,2237,2239,2243,2251,2267,2269,2273,2281,2287,2293,2297,2309,2311,2333,2339,2341,2347,2351,2357,2371,2377,2381,2383,2389,2393,2399,2411,2417,2423,2437,2441,2447,2459,2467,2473,2477,2503,2521,2531,2539,2543,2549,2551,2557,2579,2591,2593,2609,2617,2621,2633,2647,2657,2659,2663,2671,2677,2683,2687,2689,2693,2699,2707,2711,2713,2719,2729,2731,2741,2749,2753,2767,2777,2789,2791,2797,2801,2803,2819,2833,2837,2843,2851,2857,2861,2879,2887,2897,2903,2909,2917,2927,2939,2953,2957,2963,2969,2971,2999,3001,3011,3019,3023,3037,3041,3049,3061,3067,3079,3083,3089,3109,3119,3121,3137,3163,3167,3169,3181,3187,3191,3203,3209,3217,3221,3229,3251,3253,3257,3259,3271,3299,3301,3307,3313,3319,3323,3329,3331,3343,3347,3359,3361,3371,3373,3389,3391,3407,3413,3433,3449,3457,3461,3463,3467,3469,3491,3499,3511,3517,3527,3529,3533,3539,3541,3547,3557,3559,3571,3581,3583,3593,3607,3613,3617,3623,3631,3637,3643,3659,3671]
def tF (k : Nat) : Nat := tba[k]!

set_option maxHeartbeats 4000000 in
/-- Table bridge: `tF k = p k` for `k < 512`, via `Nat.nth_count` over a gap-free prime array. -/
theorem tF_eq (k : ℕ) (hk : k < 512) : tF k = p k := by
  have hcheck : (List.range 512).all
      (fun k => decide (Nat.Prime (tF k)) && decide (Nat.count Nat.Prime (tF k) = k)) = true := by
    native_decide
  have h := (List.all_eq_true.mp hcheck) k (List.mem_range.mpr hk)
  simp only [Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨hprime, hcount⟩ := h
  have hnc : Nat.nth Nat.Prime (Nat.count Nat.Prime (tF k)) = tF k := Nat.nth_count hprime
  rw [hcount] at hnc
  unfold p; exact hnc.symm

def ePf (N : Nat) : Nat := ∏ i ∈ Finset.range N, tF i

set_option maxHeartbeats 1000000 in
theorem eP_eq {N : ℕ} (hN : N ≤ 512) : P N = ePf N :=
  Finset.prod_congr rfl (fun k hk => (tF_eq k (lt_of_lt_of_le (Finset.mem_range.1 hk) hN)).symm)

def eatom1Big (N i : Nat) : Nat := ∏ k ∈ Finset.range N \ {i}, tF k

set_option maxHeartbeats 1000000 in
theorem atom1_eqBig {N i : ℕ} (hN : N ≤ 512) (hi : i < N) : atom1 N i = eatom1Big N i := by
  unfold atom1 atom eatom1Big
  have hset : Finset.range (N + 1) \ {i, N} = Finset.range N \ {i} := by
    ext x; simp only [Finset.mem_sdiff, Finset.mem_range, Finset.mem_insert, Finset.mem_singleton]; omega
  rw [hset]
  exact Finset.prod_congr rfl (fun k hk =>
    (tF_eq k (lt_of_lt_of_le (Finset.mem_range.1 (Finset.mem_sdiff.1 hk).1) hN)).symm)

set_option maxHeartbeats 1000000 in
theorem ePf_div_eq {N i : ℕ} (hN : N ≤ 512) (hi : i < N) : ePf N / tF i = eatom1Big N i := by
  have hmem : i ∈ Finset.range N := Finset.mem_range.2 hi
  have hpos : 0 < tF i := by rw [tF_eq i (by omega)]; exact (p_prime i).pos
  have hfact : ePf N = tF i * eatom1Big N i := by
    unfold ePf eatom1Big
    rw [← Finset.mul_prod_erase (Finset.range N) (fun k => tF k) hmem, Finset.erase_eq]
  rw [hfact, Nat.mul_div_cancel_left _ hpos]

theorem atom1_eq_div {N i : ℕ} (hN : N ≤ 512) (hi : i < N) : atom1 N i = ePf N / tF i := by
  rw [atom1_eqBig hN hi, ePf_div_eq hN hi]

-- computable σ¹ and σ(C) shadows
def oesig1 (N : Nat) : Nat := ∑ i ∈ Finset.range N, ePf N / tF i
def oec0 (N : Nat) : Nat := Nat.sqrt (4 * tF N - 3) + 1
def oesigmaC (N : Nat) : Nat := ∑ i ∈ Finset.Ico (N - oec0 N) N, ePf N / tF i

theorem oec0_eq {N : ℕ} (hN : N < 512) : oec0 N = c0 N := by
  unfold oec0 c0; rw [tF_eq N hN]

theorem oesig1_eq {N : ℕ} (hN : N < 512) : sig1 N = oesig1 N := by
  unfold sig1 oesig1
  exact Finset.sum_congr rfl (fun i hi => atom1_eq_div (le_of_lt hN) (Finset.mem_range.1 hi))

theorem oesigmaC_eq {N : ℕ} (hN : N < 512) (h14 : 14 ≤ N) : sigmaC N = oesigmaC N := by
  unfold sigmaC oesigmaC Cwin
  rw [oec0_eq hN]
  exact Finset.sum_congr rfl (fun i hi =>
    atom1_eq_div (le_of_lt hN) (by have := (Finset.mem_Ico.1 hi).2; omega))

-- native_decide the σ(C) onset bound on [40,512) (true there; false below 40)
set_option maxHeartbeats 4000000 in
theorem onset_sigmaC_nd :
    (List.range 472).all (fun j => 6 * oesigmaC (j + 40) + 6 * tF (j + 40) ≤ oesig1 (j + 40)) = true := by
  native_decide

theorem onset_sigmaC (N : ℕ) (h40 : 40 ≤ N) (h512 : N < 512) :
    6 * sigmaC N + 6 * p N ≤ sig1 N := by
  have h := (List.all_eq_true.mp onset_sigmaC_nd) (N - 40) (List.mem_range.mpr (by omega))
  simp only [decide_eq_true_eq] at h
  have hN40 : N - 40 + 40 = N := by omega
  rw [hN40] at h
  rw [oesigmaC_eq h512 (by omega), oesig1_eq h512, ← tF_eq N h512]
  exact h

/-! ### Part C — tight witness DP for `[14,40)` (the σ(C) bound is false below 40). -/

def atomVal (N i : Nat) : Nat := ePf N / tF i

def dpArr (N : Nat) : Array (Option (Nat × List Nat)) :=
  let q := tF N
  let P := ePf N
  let init : Array (Option (Nat × List Nat)) := (Array.replicate q none).set! 0 (some (0, []))
  (List.range N).foldl (fun cost i =>
    let v := P / tF i
    let res := v % q
    (List.range q).foldl (fun buf x => match cost[x]! with
      | none => buf
      | some (c, sub) => let y := (x + res) % q
          match buf[y]! with
          | none => buf.set! y (some (c + v, i :: sub))
          | some (b, _) => if c + v < b then buf.set! y (some (c + v, i :: sub)) else buf) cost) init

def ewfOf (d : Array (Option (Nat × List Nat))) : Nat :=
  d.foldl (fun m e => match e with | none => m | some (c, _) => max m c) 0

def ewf (N : Nat) : Nat := ewfOf (dpArr N)

def witFor (N s : Nat) : List Nat := match (dpArr N)[s]! with | some (_, sub) => sub | none => []

def validW (N s : Nat) : Bool :=
  let T := witFor N s
  T.all (· < N) && T.Nodup &&
    (((T.map (atomVal N)).sum % tF N) == s) && ((T.map (atomVal N)).sum <= ewf N)

def baseValid (N : Nat) : Bool :=
  let d := dpArr N
  let w := ewfOf d
  let P := ePf N
  (List.range (tF N)).all (fun s =>
    let T := match d[s]! with | some (_, sub) => sub | none => []
    T.all (· < N) && T.Nodup &&
      (((T.map (fun i => P / tF i)).sum % tF N) == s) && ((T.map (fun i => P / tF i)).sum <= w))

theorem baseValid_eq (N : Nat) :
    baseValid N = (List.range (tF N)).all (fun s => validW N s) := by
  unfold baseValid validW ewf witFor atomVal; rfl

theorem onset_base (N : ℕ) (hN : N < 512) (hbase : baseValid N = true)
    (hcost : 6 * ewf N + 6 * tF N ≤ oesig1 N) (r : ℕ) :
    ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N ∧
      6 * (∑ i ∈ T, atom1 N i) + 6 * p N ≤ sig1 N := by
  have hqp : 0 < tF N := by rw [tF_eq N hN]; exact (p_prime N).pos
  have hpN : p N = tF N := (tF_eq N hN).symm
  set s := r % tF N with hs
  have hslt : s < tF N := Nat.mod_lt r hqp
  rw [baseValid_eq] at hbase
  have hbv : validW N s = true := (List.all_eq_true.mp hbase) s (List.mem_range.mpr hslt)
  rw [validW, Bool.and_eq_true, Bool.and_eq_true, Bool.and_eq_true, List.all_eq_true] at hbv
  obtain ⟨⟨⟨hlt, hnd⟩, hres⟩, hle⟩ := hbv
  set T := witFor N s with hT
  have hndT : T.Nodup := by simpa using hnd
  have hltT : ∀ i ∈ T, i < N := fun i hi => by have := hlt i hi; simpa using this
  have hatom : ∀ i ∈ T, atom1 N i = atomVal N i := fun i hi => by
    rw [atom1_eqBig (le_of_lt hN) (hltT i hi), atomVal, ePf_div_eq (le_of_lt hN) (hltT i hi)]
  have hsum : (∑ i ∈ T.toFinset, atom1 N i) = (T.map (atomVal N)).sum := by
    rw [← List.sum_toFinset (atomVal N) hndT]
    exact Finset.sum_congr rfl (fun i hi => hatom i (List.mem_toFinset.1 hi))
  have hcostle : (T.map (atomVal N)).sum ≤ ewf N := by simpa using hle
  refine ⟨T.toFinset, fun i hi => hltT i (List.mem_toFinset.1 hi), ?_, ?_⟩
  · rw [hsum, hpN]
    have : (T.map (atomVal N)).sum % tF N = s := by simpa using hres
    rw [this, hs]
  · rw [hsum, hpN, oesig1_eq hN]
    calc 6 * (T.map (atomVal N)).sum + 6 * tF N ≤ 6 * ewf N + 6 * tF N := by omega
      _ ≤ oesig1 N := hcost

set_option maxHeartbeats 4000000 in
theorem onset_base_nd :
    (List.range 26).all (fun j => baseValid (j + 14) &&
      decide (6 * ewf (j + 14) + 6 * tF (j + 14) ≤ oesig1 (j + 14))) = true := by
  native_decide

theorem onset_base_all (N : ℕ) (h14 : 14 ≤ N) (h40 : N < 40) (r : ℕ) :
    ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N ∧
      6 * (∑ i ∈ T, atom1 N i) + 6 * p N ≤ sig1 N := by
  have h := (List.all_eq_true.mp onset_base_nd) (N - 14) (List.mem_range.mpr (by omega))
  rw [show N - 14 + 14 = N by omega, Bool.and_eq_true, decide_eq_true_eq] at h
  exact onset_base N (by omega) h.1 h.2 r

/-- **`Y0_onset_finite` as a THEOREM** for `14 ≤ N ≤ 511` (replaces the axiom): base DP `[14,40)`,
    `olsonC_rep` + RS-`σ(C)` bound `[40,512)`. -/
theorem Y0_onset (N : ℕ) (h14 : 14 ≤ N) (h511 : N ≤ 511) (r : ℕ) :
    ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N ∧
      6 * (∑ i ∈ T, atom1 N i) + 6 * p N ≤ sig1 N := by
  rcases lt_or_ge N 40 with h | h
  · exact onset_base_all N h14 h r
  · obtain ⟨T, hT, hres, hle⟩ := olsonC_rep N h14 r
    refine ⟨T, hT, hres, ?_⟩
    have hsix : 6 * sigmaC N + 6 * p N ≤ sig1 N := onset_sigmaC N h (by omega)
    have hTle : (∑ i ∈ T, atom1 N i) ≤ sigmaC N := hle
    omega

end Onset

/-- **Unified Y₀ onset, `14 ≤ N ≤ 511`** — now a THEOREM (was an axiom), via `Onset.Y0_onset`:
    tight witness DP `[14,40)` + `olsonC_rep` & the RS-`σ(C)` bound `[40,512)`. -/
theorem Y0_onset_finite (N : ℕ) (h1 : 14 ≤ N) (h2 : N ≤ 511) (r : ℕ) :
    ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N ∧
      6 * (∑ i ∈ T, atom1 N i) + 6 * p N ≤ sig1 N :=
  Onset.Y0_onset N h1 h2 r


/-- `Bbound` in `lo`-form: `σ¹(N) − 6q ≤ 6·(a_{N+1} − q·a_N)` with `a = lo = ⌈σ²/6⌉`. -/
theorem Bbound_lo (N : ℕ) :
    (sig1 N : ℤ) - 6 * p N ≤ 6 * ((lo (N + 1) : ℤ) - p N * lo N) := by
  have hB := Bbound (sig1 N) (sig2 N) (p N)
  have heq : sigma2_succ (sig1 N) (sig2 N) (p N) = sig2 (N + 1) := (sig2_succ N).symm
  rw [heq] at hB; exact hB

/-- `Bprime` in `hi`-form: `σ¹(N) − 6q ≤ 6·(σ¹(N) − b_{N+1} + q·b_N)`, `b = hi = ⌊5σ²/6⌋`. -/
theorem Bprime_hi (N : ℕ) :
    (sig1 N : ℤ) - 6 * p N ≤ 6 * ((sig1 N : ℤ) - hi (N + 1) + p N * hi N) := by
  have hB := Bprime (sig1 N) (sig2 N) (p N)
  have heq : sigma2_succ (sig1 N) (sig2 N) (p N) = sig2 (N + 1) := (sig2_succ N).symm
  rw [heq] at hB; exact hB

/-- **Y₀ onset, bottom strip — analytic tail `N ≥ 512`, now PROVED** (no longer an
    axiom).  `olsonC_rep` gives a feed rep `u ≤ σ(C_N)`; `6σ(C)+6q ≤ σ¹`
    (`six_sigmaC_le_sig1_RS`) and `Bbound_lo` give `6u ≤ 6(a_{N+1} − q·a_N)`, i.e.
    `u + q·a_N ≤ a_{N+1}`. -/
theorem Y0_bound_bot_tail (N : ℕ) (hN : 512 ≤ N) (r : ℕ)
    (hach : ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N) :
    ∃ u, FeedSum N u ∧ u % p N = r % p N ∧ u + p N * lo N ≤ lo (N + 1) := by
  obtain ⟨T, hT, hres, hle⟩ := olsonC_rep N (by omega) r
  refine ⟨_, ⟨T, hT, rfl⟩, hres, ?_⟩
  have hsix : 6 * sigmaC N + 6 * p N ≤ sig1 N := six_sigmaC_le_sig1_RS N hN
  have hBlo := Bbound_lo N
  have h1 : (6 : ℤ) * sigmaC N + 6 * p N ≤ sig1 N := by exact_mod_cast hsix
  have h2 : ((∑ i ∈ T, atom1 N i : ℕ) : ℤ) ≤ sigmaC N := by exact_mod_cast hle
  have key : ((∑ i ∈ T, atom1 N i : ℕ) : ℤ) + p N * lo N ≤ lo (N + 1) := by
    nlinarith [h1, h2, hBlo]
  exact_mod_cast key

/-- **Y₀ onset, top strip — analytic tail `N ≥ 512`, now PROVED** (no longer an axiom),
    by complementation: apply `olsonC_rep` to the residue `σ¹−r` to get a small `w ≤ σ(C)`,
    take `u = σ¹ − w` (the complementary feed subset).  Then `u ≡ r`, `u ≤ σ¹`, and
    `u ≥ σ¹ − σ(C) ≥ b_{N+1} − q·b_N` from `six_sigmaC_le_sig1_RS` + `Bprime_hi`. -/
theorem Y0_bound_top_tail (N : ℕ) (hN : 512 ≤ N) (r : ℕ)
    (hach : ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N) :
    ∃ u, FeedSum N u ∧ u % p N = r % p N ∧ u ≤ sig1 N ∧ hi (N + 1) ≤ u + p N * hi N := by
  haveI : NeZero (p N) := ⟨(p_prime N).ne_zero⟩
  have hqpos : 0 < p N := (p_prime N).pos
  -- small rep `w` of the residue `σ¹ + (q − r mod q) ≡ σ¹ − r` (tail: `N ≥ 512` via RS)
  obtain ⟨T, hT, hwres, hwle⟩ := olsonC_rep N (by omega) (sig1 N + (p N - r % p N))
  set w := ∑ i ∈ T, atom1 N i with hwdef
  have hTsub : T ⊆ Finset.range N := fun i hi => Finset.mem_range.2 (hT i hi)
  have hfull : ∑ i ∈ Finset.range N, atom1 N i = sig1 N := rfl
  have hwlefull : w ≤ sig1 N := by
    rw [hwdef, ← hfull]
    exact Finset.sum_le_sum_of_subset_of_nonneg hTsub (fun i _ _ => Nat.zero_le _)
  -- complement `u = σ¹ − w`, a feed subset sum over `range N \ T`
  refine ⟨sig1 N - w, ⟨Finset.range N \ T, fun i hi => Finset.mem_range.1 (Finset.mem_sdiff.1 hi).1,
      ?_⟩, ?_, by omega, ?_⟩
  · -- (σ¹ − w) = ∑ over the complement
    have hsd := Finset.sum_sdiff (f := atom1 N) hTsub
    rw [hfull, ← hwdef] at hsd; omega
  · -- residue: u ≡ r  (mod q)
    have hzw : (w : ZMod (p N)) = (sig1 N : ZMod (p N)) - (r : ZMod (p N)) := by
      have e1 : (w : ZMod (p N)) = ((sig1 N + (p N - r % p N) : ℕ) : ZMod (p N)) :=
        (ZMod.natCast_eq_natCast_iff _ _ _).mpr hwres
      rw [e1]
      push_cast [Nat.cast_sub (le_of_lt (Nat.mod_lt r hqpos))]
      rw [ZMod.natCast_self]
      have hmod : ((r % p N : ℕ) : ZMod (p N)) = (r : ZMod (p N)) :=
        (ZMod.natCast_eq_natCast_iff _ _ _).mpr (Nat.mod_modEq r (p N))
      rw [hmod]; ring
    have hzu : ((sig1 N - w : ℕ) : ZMod (p N)) = (r : ZMod (p N)) := by
      rw [Nat.cast_sub hwlefull, hzw]; ring
    exact (ZMod.natCast_eq_natCast_iff _ _ _).mp hzu
  · -- hi(N+1) ≤ u + q·hi N
    have hsix : 6 * sigmaC N + 6 * p N ≤ sig1 N := six_sigmaC_le_sig1_RS N hN
    have hBhi := Bprime_hi N
    have h1 : (6 : ℤ) * sigmaC N + 6 * p N ≤ sig1 N := by exact_mod_cast hsix
    have hwle' : (w : ℤ) ≤ sigmaC N := by exact_mod_cast hwle
    have key : (hi (N + 1) : ℤ) ≤ ((sig1 N - w : ℕ) : ℤ) + p N * hi N := by
      rw [Nat.cast_sub hwlefull]; nlinarith [h1, hwle', hBhi]
    exact_mod_cast key

/-- **Y₀ onset, bottom strip** `14≤N≤511`, derived from the unified `Y0_onset_finite`
    (`6u+6q ≤ σ¹`) via `Bbound_lo` — exactly as `Y0_bound_bot_tail` does for `N ≥ 512`. -/
theorem Y0_bound_bot_finite (N : ℕ) (h1 : 14 ≤ N) (h2 : N ≤ 511) (r : ℕ)
    (hach : ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N) :
    ∃ u, FeedSum N u ∧ u % p N = r % p N ∧ u + p N * lo N ≤ lo (N + 1) := by
  obtain ⟨T, hT, hres, hsix⟩ := Y0_onset_finite N h1 h2 r
  refine ⟨_, ⟨T, hT, rfl⟩, hres, ?_⟩
  have hBlo := Bbound_lo N
  have h1' : (6 : ℤ) * (∑ i ∈ T, atom1 N i) + 6 * p N ≤ sig1 N := by exact_mod_cast hsix
  have key : ((∑ i ∈ T, atom1 N i : ℕ) : ℤ) + p N * lo N ≤ lo (N + 1) := by
    nlinarith [h1', hBlo]
  exact_mod_cast key

/-- **Y₀ onset, top strip** `14≤N≤511`, derived from `Y0_onset_finite` at residue `σ¹−r`
    (complementation) + `Bprime_hi` — exactly as `Y0_bound_top_tail` does for `N ≥ 512`. -/
theorem Y0_bound_top_finite (N : ℕ) (h1 : 14 ≤ N) (h2 : N ≤ 511) (r : ℕ)
    (hach : ∃ T : Finset ℕ, (∀ i ∈ T, i < N) ∧ (∑ i ∈ T, atom1 N i) % p N = r % p N) :
    ∃ u, FeedSum N u ∧ u % p N = r % p N ∧ u ≤ sig1 N ∧ hi (N + 1) ≤ u + p N * hi N := by
  haveI : NeZero (p N) := ⟨(p_prime N).ne_zero⟩
  have hqpos : 0 < p N := (p_prime N).pos
  obtain ⟨T, hT, hwres, hsix⟩ := Y0_onset_finite N h1 h2 (sig1 N + (p N - r % p N))
  set w := ∑ i ∈ T, atom1 N i with hwdef
  have hTsub : T ⊆ Finset.range N := fun i hi => Finset.mem_range.2 (hT i hi)
  have hfull : ∑ i ∈ Finset.range N, atom1 N i = sig1 N := rfl
  have hwlefull : w ≤ sig1 N := by
    rw [hwdef, ← hfull]
    exact Finset.sum_le_sum_of_subset_of_nonneg hTsub (fun i _ _ => Nat.zero_le _)
  refine ⟨sig1 N - w, ⟨Finset.range N \ T, fun i hi => Finset.mem_range.1 (Finset.mem_sdiff.1 hi).1,
      ?_⟩, ?_, by omega, ?_⟩
  · have hsd := Finset.sum_sdiff (f := atom1 N) hTsub
    rw [hfull, ← hwdef] at hsd; omega
  · have hzw : (w : ZMod (p N)) = (sig1 N : ZMod (p N)) - (r : ZMod (p N)) := by
      have e1 : (w : ZMod (p N)) = ((sig1 N + (p N - r % p N) : ℕ) : ZMod (p N)) :=
        (ZMod.natCast_eq_natCast_iff _ _ _).mpr hwres
      rw [e1]
      push_cast [Nat.cast_sub (le_of_lt (Nat.mod_lt r hqpos))]
      rw [ZMod.natCast_self]
      have hmod : ((r % p N : ℕ) : ZMod (p N)) = (r : ZMod (p N)) :=
        (ZMod.natCast_eq_natCast_iff _ _ _).mpr (Nat.mod_modEq r (p N))
      rw [hmod]; ring
    have hzu : ((sig1 N - w : ℕ) : ZMod (p N)) = (r : ZMod (p N)) := by
      rw [Nat.cast_sub hwlefull, hzw]; ring
    exact (ZMod.natCast_eq_natCast_iff _ _ _).mp hzu
  · have hBhi := Bprime_hi N
    have h1' : (6 : ℤ) * (∑ i ∈ T, atom1 N i) + 6 * p N ≤ sig1 N := by exact_mod_cast hsix
    have key : (hi (N + 1) : ℤ) ≤ ((sig1 N - w : ℕ) : ℤ) + p N * hi N := by
      rw [Nat.cast_sub hwlefull]; nlinarith [h1', hBhi]
    exact_mod_cast key

theorem feed_onset_bot (N : ℕ) (hN : 10 ≤ N) (r : ℕ) :
    ∃ u, FeedSum N u ∧ u % p N = r % p N ∧ u + p N * lo N ≤ lo (N + 1) := by
  rcases le_or_gt N 13 with h | h13
  · exact Y0_bound_seed_bot N hN h r
  · rcases le_or_gt N 511 with h299 | htail
    · exact Y0_bound_bot_finite N h13 h299 r (feed_complete N hN r)
    · exact Y0_bound_bot_tail N htail r (feed_complete N hN r)

/-- **Feed onset, top strip** (proved): seed range `native_decide`, tail Olson. -/
theorem feed_onset_top (N : ℕ) (hN : 10 ≤ N) (r : ℕ) :
    ∃ u, FeedSum N u ∧ u % p N = r % p N ∧ u ≤ sig1 N ∧ hi (N + 1) ≤ u + p N * hi N := by
  rcases le_or_gt N 13 with h | h13
  · exact Y0_bound_seed_top N hN h r
  · rcases le_or_gt N 511 with h299 | htail
    · exact Y0_bound_top_finite N h13 h299 r (feed_complete N hN r)
    · exact Y0_bound_top_tail N htail r (feed_complete N hN r)

/-! ### The induction step, proved -/

/-- A feed value is reachable one level up combined with a band value: the bridge
    from `FeedSum` + `Reach2 N v` to `Reach2 (N+1)`. -/
private theorem reach_of_feed {N u v : ℕ} (hu : FeedSum N u) (hv : Reach2 N v) :
    Reach2 (N + 1) (u + p N * v) := by
  obtain ⟨T, hT, rfl⟩ := hu
  simpa only [atom1] using Reach2_succ hv hT

/-- **Induction step** (`step-reduce`), PROVED: if the central band of `L²(N)` is
    reachable, so is that of `L²(N+1)`. -/
theorem central_block_step (N : ℕ) (hN : 10 ≤ N)
    (IH : ∀ t, lo N ≤ t → t ≤ hi N → Reach2 N t) :
    ∀ x, lo (N + 1) ≤ x → x ≤ hi (N + 1) → Reach2 (N + 1) x := by
  intro x hxa hxb
  have hq : 0 < p N := (p_prime N).pos
  have hs2 : sig1 N + p N * lo N ≤ p N * hi N := key_seam N hN
  by_cases hc : x ≤ p N * hi N
  · -- bottom / full-feed strip
    obtain ⟨u, hFeed, hres, hub⟩ := feed_onset_bot N hN x
    have hux : u ≤ x := by omega
    have hlo : p N * lo N ≤ x - u := by omega
    have hhi : x - u ≤ p N * hi N := by omega
    have hdvd : p N ∣ x - u := (Nat.modEq_iff_dvd' hux).mp hres
    obtain ⟨v, hv⟩ := hdvd
    have hvlo : lo N ≤ v := Nat.le_of_mul_le_mul_left (by omega) hq
    have hvhi : v ≤ hi N := Nat.le_of_mul_le_mul_left (by omega) hq
    have hxe : x = u + p N * v := by omega
    rw [hxe]
    exact reach_of_feed hFeed (IH v hvlo hvhi)
  · -- top strip
    push_neg at hc
    obtain ⟨u, hFeed, hres, husig, hub⟩ := feed_onset_top N hN x
    have hux : u ≤ x := by omega
    have hlo : p N * lo N ≤ x - u := by omega
    have hhi : x - u ≤ p N * hi N := by omega
    have hdvd : p N ∣ x - u := (Nat.modEq_iff_dvd' hux).mp hres
    obtain ⟨v, hv⟩ := hdvd
    have hvlo : lo N ≤ v := Nat.le_of_mul_le_mul_left (by omega) hq
    have hvhi : v ≤ hi N := Nat.le_of_mul_le_mul_left (by omega) hq
    have hxe : x = u + p N * v := by omega
    rw [hxe]
    exact reach_of_feed hFeed (IH v hvlo hvhi)

/-- **Central block** (Lemma "block"), integer form, PROVED by induction from the
    base case and the step. -/
theorem central_block_int : ∀ N, 10 ≤ N → ∀ t, lo N ≤ t → t ≤ hi N → Reach2 N t := by
  intro N hN
  induction N, hN using Nat.le_induction with
  | base => exact central_block_base
  | succ N hN IH => exact central_block_step N hN IH

end Erdos306.Block


==> anc/lean/Erdos306/Omega3.lean <==
/-
  Erdős #306 — the rational ω ≥ 3 tower (§6)
  ==========================================

  Everything from ω = 3 upward is *proved* here from a single ω = 2 input, the
  proved `omega2_avoiding` (Lemma "finiteT"/§6 floor-robustness, the only deep
  content used), and the `lift` of `Repr.lean`.  Concretely we prove:

    • `rational_omega3`     — Theorem "omega3": every `a/b` (b squarefree) is a
      sum of distinct *sphenic* unit fractions;
    • `rational_omega_ge3`  — Corollary "omegak": the same for every ω = k ≥ 3.

  The avoidance set `T` and the level-dependent largeness threshold `bigEnough`
  reproduce the paper's bookkeeping: a descent step `(k+1, T) ↦ (k, T ∪ {r})`
  keeps the index `|T| + k` invariant, which is exactly why the induction closes
  (the paper's `K(|T|+k)`).  No fact about `bigEnough` beyond its existence is
  needed, so it stays fully opaque.
-/
import Erdos306.Repr
import Erdos306.Reduction
import Erdos306.RationalFloorAvoiding

namespace Erdos306

open Erdos306.Analytic
open scoped BigOperators

/- `bigEnough`, `Gamma`, `Avoid`, the now-**proved** `omega2_floor_avoiding` (Lemma
   "finiteT", over the deleted ruler `pT T` — `floor_band_q`/`reach_to_sumQ`/
   `transport`, and the `q`-selection `floor_select_q`, all proved) and the
   proved `omega2_avoiding` live in `Erdos306.RationalFloorAvoiding`. -/

/-! ### A fresh large prime avoiding finitely much data -/

/-- There is a prime `r` larger than `bigEnough idx`, larger than `b`, and
    outside both `T` and `b.primeFactors`.  (Infinitude of primes; the finitely
    many constraints are cleared by going high enough.) -/
theorem exists_fresh_prime (T : Finset ℕ) (b idx : ℕ) :
    ∃ r : ℕ, r.Prime ∧ bigEnough idx < r ∧ b ≤ r ∧ r ∉ T ∧ r ∉ b.primeFactors := by
  classical
  set N0 := max (bigEnough idx + 1) (max b (max (T.sup id + 1) (b.primeFactors.sup id + 1)))
  obtain ⟨r, hrge, hrp⟩ := Nat.exists_infinite_primes N0
  have h1 : bigEnough idx + 1 ≤ r := le_trans (le_max_left _ _) hrge
  have h2 : b ≤ r := le_trans (le_trans (le_max_left _ _) (le_max_right _ _)) hrge
  have h3 : T.sup id + 1 ≤ r :=
    le_trans (le_trans (le_max_left _ _) (le_trans (le_max_right _ _) (le_max_right _ _))) hrge
  have h4 : b.primeFactors.sup id + 1 ≤ r :=
    le_trans (le_trans (le_max_right _ _) (le_trans (le_max_right _ _) (le_max_right _ _))) hrge
  refine ⟨r, hrp, by omega, h2, ?_, ?_⟩
  · intro hmem
    have : id r ≤ T.sup id := Finset.le_sup hmem
    simp only [id] at this; omega
  · intro hmem
    have : id r ≤ b.primeFactors.sup id := Finset.le_sup hmem
    simp only [id] at this; omega

/-! ### The descent statement and its proof -/

/-- `Hstmt k`: for every `bigEnough`-large avoidance set `T`, *every* positive
    `a/b` with `b` squarefree avoiding `T` is ω=k representable avoiding `T`.
    (For `k ≥ 3` there is no lower threshold — the lift reaches arbitrarily small
    targets.) -/
def Hstmt (k : ℕ) : Prop :=
  ∀ (T : Finset ℕ), Avoid k T →
    ∀ (a b : ℕ), 0 < a → 0 < b → Squarefree b → Disjoint b.primeFactors T →
      RepAvoiding k T ((a : ℚ) / (b : ℚ))

/-- Helper: `(a*r)/b = (a/b)*r` over ℚ. -/
private theorem val_lift (a b r : ℕ) :
    ((a * r : ℕ) : ℚ) / (b : ℚ) = ((a : ℚ) / (b : ℚ)) * (r : ℚ) := by
  push_cast; ring

/-- **Base case `H₃`** (Lemma "H3").  From `omega2_avoiding` and one `lift`. -/
theorem Hstmt_three : Hstmt 3 := by
  intro T hT a b ha hb hsf hdisj
  obtain ⟨hTprime, hTlarge⟩ := hT
  -- a fresh large prime r, big enough to be excluded and to push a·r/b ≥ Γ
  obtain ⟨r, hrp, hrbig, hrgeb, hrT, hrb⟩ :=
    exists_fresh_prime T b (T.card + 3)
  -- T' = insert r T satisfies Avoid 2
  have hcardT' : (insert r T).card = T.card + 1 := Finset.card_insert_of_notMem hrT
  have hAvoid2 : Avoid 2 (insert r T) := by
    refine ⟨?_, ?_⟩
    · intro s hs
      rcases Finset.mem_insert.1 hs with rfl | hsT
      · exact hrp
      · exact hTprime s hsT
    · intro s hs
      rw [hcardT']
      rcases Finset.mem_insert.1 hs with rfl | hsT
      · -- s = r : bigEnough (T.card+1+2) = bigEnough (T.card+3) < r
        simpa [Nat.add_comm, Nat.add_left_comm, Nat.add_assoc] using hrbig
      · -- s ∈ T : index T.card+3 from Avoid 3 T
        have := hTlarge s hsT
        simpa [Nat.add_comm, Nat.add_left_comm, Nat.add_assoc] using this
  -- b's primes avoid T'
  have hdisj' : Disjoint b.primeFactors (insert r T) := by
    rw [Finset.disjoint_insert_right]
    exact ⟨hrb, hdisj⟩
  -- a·r/b ≥ Γ, since r ≥ b and Γ = 1/4
  have hthr : Gamma ≤ ((a * r : ℕ) : ℚ) / (b : ℚ) := by
    have hbpos : (0:ℚ) < b := by exact_mod_cast hb
    have har : (b : ℚ) ≤ (a : ℚ) * r := by
      have h1 : (b:ℚ) ≤ (r:ℚ) := by exact_mod_cast hrgeb
      have h2 : (1:ℚ) ≤ (a:ℚ) := by exact_mod_cast ha
      nlinarith [h1, h2, (by positivity : (0:ℚ) ≤ (r:ℚ))]
    rw [Gamma, le_div_iff₀ hbpos]
    push_cast
    nlinarith [har, hbpos]
  -- represent a·r/b in ω=2 avoiding T'
  have hrep2 : RepAvoiding 2 (insert r T) (((a * r : ℕ) : ℚ) / (b : ℚ)) :=
    omega2_avoiding (insert r T) hAvoid2 (a * r) b (Nat.mul_pos ha hrp.pos) hb hsf hdisj' hthr
  -- rewrite the value and lift
  rw [val_lift] at hrep2
  exact lift hrp hrT hrep2

/-- **Descent** (Lemma "descent"): `Hstmt k → Hstmt (k+1)` for `k ≥ 3`. -/
theorem Hstmt_succ {k : ℕ} (_hk : 3 ≤ k) (IH : Hstmt k) : Hstmt (k + 1) := by
  intro T hT a b ha hb hsf hdisj
  obtain ⟨hTprime, hTlarge⟩ := hT
  obtain ⟨r, hrp, hrbig, _hrgeb, hrT, hrb⟩ :=
    exists_fresh_prime T b (T.card + (k + 1))
  have hcardT' : (insert r T).card = T.card + 1 := Finset.card_insert_of_notMem hrT
  have hAvoidk : Avoid k (insert r T) := by
    refine ⟨?_, ?_⟩
    · intro s hs
      rcases Finset.mem_insert.1 hs with rfl | hsT
      · exact hrp
      · exact hTprime s hsT
    · intro s hs
      rw [hcardT']
      rcases Finset.mem_insert.1 hs with rfl | hsT
      · simpa [Nat.add_comm, Nat.add_left_comm, Nat.add_assoc] using hrbig
      · have := hTlarge s hsT
        simpa [Nat.add_comm, Nat.add_left_comm, Nat.add_assoc] using this
  have hdisj' : Disjoint b.primeFactors (insert r T) := by
    rw [Finset.disjoint_insert_right]; exact ⟨hrb, hdisj⟩
  have hrepk : RepAvoiding k (insert r T) (((a * r : ℕ) : ℚ) / (b : ℚ)) :=
    IH (insert r T) hAvoidk (a * r) b (Nat.mul_pos ha hrp.pos) hb hsf hdisj'
  rw [val_lift] at hrepk
  exact lift hrp hrT hrepk

/-- `Hstmt k` for all `k ≥ 3`. -/
theorem Hstmt_holds : ∀ k, 3 ≤ k → Hstmt k := by
  intro k hk
  induction k, hk using Nat.le_induction with
  | base => exact Hstmt_three
  | succ k hk IH => exact Hstmt_succ hk IH

/-! ### The headline ω ≥ 3 theorems -/

/-- **Corollary "omegak"**: for every `k ≥ 3`, every positive rational `a/b` with
    `b` squarefree is a finite sum of distinct unit fractions whose denominators
    are squarefree with exactly `k` distinct prime factors. -/
theorem rational_omega_ge3 (k : ℕ) (hk : 3 ≤ k) (a b : ℕ)
    (ha : 0 < a) (hb : 0 < b) (hsf : Squarefree b) :
    IsOmegaRep k ((a : ℚ) / (b : ℚ)) := by
  have hAvoid : Avoid k (∅ : Finset ℕ) := by
    constructor <;> intro r hr <;> simp at hr
  have := Hstmt_holds k hk ∅ hAvoid a b ha hb hsf (Finset.disjoint_empty_right _)
  exact this

/-- **Theorem "omega3"** (rational ω = 3): every positive rational `a/b` with `b`
    squarefree is a finite sum of distinct *sphenic* unit fractions. -/
theorem rational_omega3 (a b : ℕ) (ha : 0 < a) (hb : 0 < b) (hsf : Squarefree b) :
    IsOmegaRep 3 ((a : ℚ) / (b : ℚ)) :=
  rational_omega_ge3 3 (le_refl 3) a b ha hb hsf

end Erdos306


==> anc/lean/Erdos306/Onset.lean <==
/-
  Erdős #306 — the onset radius Y₀ and the exact-range check (§4)
  ==============================================================

  A computable `ℤ_q` minimum-weight knapsack computing the onset radius

      Y₀(N) = max_{r ∈ ℤ_q} min { Σ S : S ⊆ D₁(N), Σ S ≡ r (mod q) },   q = p_{N+1},

  the smallest `y` with `L¹(N) ∩ [0,y]` residue-complete (Definition "Y0").  This
  is the polynomial Dijkstra/knapsack of §4.1, here run *in the Lean kernel* by
  `native_decide`, exactly as the Python `onset.py` runs it.

  We then machine-check **Theorem "Y0"** `Y₀(N) ≤ min{β(N), β'(N)}` on the tightest
  seed range `10 ≤ N ≤ 13` (where the margin is smallest and Olson does not yet
  apply), and cross-check the DP against the paper's Appendix A value
  `Y₀(10) = 1 500 040 080`, `β(10) = 1 653 479 725`.

  (The full range `10 ≤ N ≤ 299` is the Python computation; the primorials there
  have hundreds of digits.  Here we kernel-check the seed band the induction
  actually starts from.)
-/
import Erdos306.Defs
import Erdos306.Step

namespace Erdos306

/-- `min` on `Option ℕ`, with `none = +∞`. -/
def minOpt : Option Nat → Option Nat → Option Nat
  | none,   y      => y
  | x,      none   => x
  | some a, some b => some (Nat.min a b)

/-- One 0/1 relaxation step: fold atom `a` (residue `a % q`) into the per-residue
    minimum-sum table, reading from the pre-atom table (so `a` is used ≤ once). -/
def updateAtom (q : Nat) (cost : List (Option Nat)) (a : Nat) : List (Option Nat) :=
  let ar := a % q
  (List.range q).map (fun r =>
    let prev := (r + q - ar) % q
    let viaA := (cost[prev]!).map (· + a)
    minOpt (cost[r]!) viaA)

/-- `Y₀(N)`: the onset radius of the feed `D₁(N)` modulo `q = p_{N+1}`. -/
def y0 (N : Nat) : Nat :=
  let q := smallPrimes[N]!
  let init := (List.range q).map (fun r => if r = 0 then (some 0 : Option Nat) else none)
  let final := (D1 N).foldl (updateAtom q) init
  (final.map (fun o => o.getD 0)).foldl Nat.max 0

/-- `β(N) = ⌈σ²(N+1)/6⌉ − q·⌈σ²(N)/6⌉`. -/
def betaN (N : Nat) : Nat := ceil6 (s2 (N + 1)) - qN N * ceil6 (s2 N)
/-- `β'(N) = σ¹(N) + q·⌊5σ²(N)/6⌋ − ⌊5σ²(N+1)/6⌋`. -/
def betaN' (N : Nat) : Nat := s1 N + qN N * flr6 (s2 N) - flr6 (s2 (N + 1))

/-! ### Cross-checks against the paper's Appendix A -/

/-- The DP reproduces `Y₀(10) = 1 500 040 080` (paper, Appendix A). -/
theorem y0_10_eq : y0 10 = 1500040080 := by native_decide

/-- `β(10) = 1 653 479 725` (paper, Appendix A). -/
theorem beta_10_eq : betaN 10 = 1653479725 := by native_decide

/-! ### Theorem "Y0" on the seed range -/

/-- **Theorem "Y0"** on the tightest seeds: `Y₀(N) ≤ min{β(N), β'(N)}` for
    `10 ≤ N ≤ 13`, machine-checked by the exact `ℤ_q` knapsack. -/
theorem Y0_le_strips_10_13 :
    (List.range 4).all (fun k =>
      let N := k + 10
      decide (y0 N ≤ betaN N) && decide (y0 N ≤ betaN' N)) = true := by
  native_decide

/-- The seed margin is genuinely positive (and, as the paper notes, *fails* at
    `N = 9`): `Y₀(9) > β(9)`, the reason the induction is seeded at `N₀ = 10`. -/
theorem Y0_gt_beta_9 : betaN 9 < y0 9 := by native_decide

end Erdos306


==> anc/lean/Erdos306/Open.lean <==
/-
  Erdős #306 — the open core (§7)
  ===============================

  The single remaining open statement of the paper, the deep close `(★)`, and the
  conditional dichotomy it would complete.  Being an open conjecture, `(★)` is
  *stated*, not proved.
-/
import Erdos306.Repr
import Mathlib

namespace Erdos306

open Filter Topology

/-- `γ_N`, the true gap-free floor of `L²(N)` (§7):
    `inf { γ : [γPₙ, σ²(N)−γPₙ] ∩ ℤ ⊆ L²(N) }`. -/
opaque gapFreeFloor : ℕ → ℝ

/-- **Conjecture `(★)`** (`conj:star`), the deep close: the gap-free floor tends
    to `0`.  This is the entire remaining content of the `ω=2` problem on the
    bottom edge `a/b < min{B_{N_b}/6, 1/5}`; the paper argues it is an
    anti-concentration statement, not a Hardy–Littlewood one. -/
def ConjStar : Prop := Tendsto gapFreeFloor atTop (𝓝 0)

/-- `InBand a b N`: the integer `a·Pₙ/b` lies in the gap-free band
    `[γ_N Pₙ, σ²(N) − γ_N Pₙ]` of `L²(N)`. -/
opaque InBand : ℕ → ℕ → ℕ → Prop

/-- **Proposition (§7)**, conditional form: `(★)` completes Erdős #306 for `ω=2`.
    The two genuine pieces are isolated as hypotheses:
    `bandRepr` — membership of `a·Pₙ/b` in the gap-free band yields a
      representation (this is `reduction_star` applied to the band of `L²(N)`); and
    `levelsOfStar` — from `(★)` (with `B_N → ∞`) every target eventually lands in
      some band.
    Their composition gives the full close.  All real content is in `(★)`. -/
theorem omega2_complete_of_star
    (bandRepr : ∀ (a b N : ℕ), 0 < a → 0 < b → Squarefree b →
        InBand a b N → IsOmegaRep 2 ((a : ℚ) / (b : ℚ)))
    (levelsOfStar : ConjStar → ∀ (a b : ℕ), 0 < a → 0 < b → Squarefree b →
        ∃ N, InBand a b N)
    (hstar : ConjStar) :
    ∀ (a b : ℕ), 0 < a → 0 < b → Squarefree b → IsOmegaRep 2 ((a : ℚ) / (b : ℚ)) := by
  intro a b ha hb hsf
  obtain ⟨N, hN⟩ := levelsOfStar hstar a b ha hb hsf
  exact bandRepr a b N ha hb hsf hN

end Erdos306


==> anc/lean/Erdos306/RationalFloor.lean <==
/-
  Erdős #306 — the §5 rational threshold, discharged onto the floor band
  ======================================================================

  The §5 floor reachability (`omega2_rational_floor`) used to be a single
  monolithic *subset-sum* axiom.  Here it is **proved** from

    • the proved floor band `Block.floor_band` (`[cwid N, σ²(N)−cwid N] ⊆ L²(N)`,
      itself the proved induction `floor_step` over `floor_base`/`floor_side`),
      which carries the entire combinatorial reachability content; and
    • `floor_select`, now **proved**: from the threshold it produces a level `N`
      and an integer `M` with `a/b = M/P_N` reachable.  It packages the §5 covering
      (`B_{N+1} ≤ 5B_N`, `B_N→∞`) and the ratio bound `γ_N ≤ 1/6` to pick the level
      and land in the floor band (`N ≥ 11`) or, for the small-denominator corner, the
      `L²(10)` gap-free band (`a/b ∈ [γ_10, 1/5)`) or the residual sliver
      (`a/b < γ_10`, the `native_decide` theorem `sliver_base`).

  The bridge `reach_to_sum` turns a band integer into the distinct-`1/(p_i p_j)`
  sum, exactly the conclusion of the §5 theorem.
-/
import Erdos306.Floor
import Erdos306.Skeleton

namespace Erdos306

open Erdos306.Analytic Erdos306.Block
open scoped BigOperators

/-- **Band integer → distinct semiprime reciprocal sum.**  If `M` is a subset sum
    of the level-`N` semiprime atoms `D₂(N)`, then `M/P_N` is the sum of the
    distinct unit fractions `1/(p_i p_j)` over those pairs.  (Divide each integer
    atom `P_N/(p_i p_j)` by `P_N`.) -/
theorem reach_to_sum {N M : ℕ} (h : Reach2 N M) :
    ∃ S : Finset (ℕ × ℕ), (∀ ij ∈ S, ij.1 < ij.2) ∧
      (M : ℚ) / (P N : ℚ) = ∑ ij ∈ S, (1 : ℚ) / ((p ij.1 : ℚ) * (p ij.2 : ℚ)) := by
  obtain ⟨S, hS, hsum⟩ := h
  refine ⟨S, fun ij hij => (hS ij hij).1, ?_⟩
  have hPpos : (0 : ℚ) < P N := by exact_mod_cast P_pos N
  have hterm : ∀ ij ∈ S, (atom N ij.1 ij.2 : ℚ)
      = (P N : ℚ) * (1 / ((p ij.1 : ℚ) * (p ij.2))) := by
    intro ij hij
    have hmul : atom N ij.1 ij.2 * (p ij.1 * p ij.2) = P N :=
      atom_mul (hS ij hij).1 (hS ij hij).2
    have hcast : (atom N ij.1 ij.2 : ℚ) * ((p ij.1 : ℚ) * (p ij.2)) = (P N : ℚ) := by
      exact_mod_cast hmul
    have hpij : (0 : ℚ) < (p ij.1 : ℚ) * (p ij.2) := by
      have := (p_prime ij.1).pos; have := (p_prime ij.2).pos; positivity
    rw [mul_one_div, eq_div_iff (ne_of_gt hpij)]
    exact hcast
  have hM : (M : ℚ) = (P N : ℚ) * ∑ ij ∈ S, (1 / ((p ij.1 : ℚ) * (p ij.2))) := by
    have hc : (M : ℚ) = ∑ ij ∈ S, (atom N ij.1 ij.2 : ℚ) := by exact_mod_cast hsum
    rw [hc, Finset.mul_sum]; exact Finset.sum_congr rfl hterm
  rw [hM, mul_comm, mul_div_assoc, div_self (ne_of_gt hPpos), mul_one]

/-! ### Generalized covering and primorial divisibility (proved) -/

/-- **Generalized interval covering**, PROVED: starting from any level `g₀ ≥ 10`,
    every rational `x ≥ B_{g₀}/6` lands in some central block `B_N/6 ≤ x ≤ 5B_N/6`
    at a level `N ≥ g₀`.  (The §5 `covering` is the case `g₀ = 10`, `x = m ≥ 1`.) -/
theorem covering_from (g₀ : ℕ) (hg₀ : 10 ≤ g₀) (x : ℚ) (hx : B g₀ / 6 ≤ x) :
    ∃ N, g₀ ≤ N ∧ B N / 6 ≤ x ∧ x ≤ 5 * B N / 6 := by
  classical
  have hex : ∃ N, g₀ ≤ N ∧ x ≤ 5 * B N / 6 := by
    obtain ⟨N₁, hN₁⟩ := B_unbounded (6 * x / 5)
    refine ⟨max N₁ g₀, le_max_right _ _, ?_⟩
    have hmono : B N₁ ≤ B (max N₁ g₀) := B_mono (le_max_left _ _)
    have : (6 : ℚ) * x / 5 ≤ B (max N₁ g₀) := le_trans hN₁ hmono
    linarith
  have hPex : ∃ N, g₀ ≤ N ∧ x ≤ 5 * B N / 6 := hex
  refine ⟨Nat.find hPex, (Nat.find_spec hPex).1, ?_, (Nat.find_spec hPex).2⟩
  set N := Nat.find hPex with hNdef
  rcases Nat.lt_or_ge g₀ N with hlt | hge
  · have hN1 : 10 ≤ N - 1 := by omega
    have hg₀N1 : g₀ ≤ N - 1 := by omega
    have hmin : ¬ (g₀ ≤ N - 1 ∧ x ≤ 5 * B (N - 1) / 6) :=
      Nat.find_min hPex (by omega : N - 1 < N)
    have hlow : 5 * B (N - 1) / 6 < x := by
      by_contra h; push_neg at h; exact hmin ⟨hg₀N1, h⟩
    have hov : B N ≤ 5 * B (N - 1) := by
      have := overlap hN1
      rwa [Nat.sub_add_cancel (by omega)] at this
    linarith
  · have hN10 : N = g₀ := le_antisymm hge (Nat.find_spec hPex).1
    rw [hN10]; exact hx

/-- `P_{g} ∣ P_{N}` for `g ≤ N` (more primes in the primorial). -/
theorem P_dvd_mono {g N : ℕ} (h : g ≤ N) : P g ∣ P N := by
  unfold P
  refine Finset.prod_dvd_prod_of_subset _ _ _ ?_
  intro x hx; exact Finset.mem_range.2 (lt_of_lt_of_le (Finset.mem_range.1 hx) h)

/-- **Primorial divisibility**, PROVED: a squarefree `b` divides the primorial
    `P_{N_b}` at its index `N_b = idxLargest b`.  (Each prime `q ∣ b` is
    `p_{count q}` with `count q < N_b`, so `q ∣ P_{N_b}`; `b` squarefree is the
    product of these distinct primes.) -/
theorem dvd_P_idxLargest (b : ℕ) (hb : Squarefree b) : b ∣ P (idxLargest b) := by
  classical
  have hb' : (∏ q ∈ b.primeFactors, q) = b := Nat.prod_primeFactors_of_squarefree hb
  have hqp : ∀ q ∈ b.primeFactors, p (Nat.count Nat.Prime q) = q := fun q hq =>
    Nat.nth_count (Nat.prime_of_mem_primeFactors hq)
  have hsup : idxLargest b = b.primeFactors.sup (fun q => Nat.count Nat.Prime q + 1) := rfl
  have hqlt : ∀ q ∈ b.primeFactors, Nat.count Nat.Prime q < idxLargest b := by
    intro q hq
    have hle : (fun q => Nat.count Nat.Prime q + 1) q
        ≤ b.primeFactors.sup (fun q => Nat.count Nat.Prime q + 1) :=
      Finset.le_sup (f := fun q => Nat.count Nat.Prime q + 1) hq
    rw [hsup]; simp only at hle; omega
  have hinj : Set.InjOn (Nat.count Nat.Prime) (b.primeFactors : Set ℕ) := by
    intro q1 h1 q2 h2 he
    rw [← hqp q1 h1, ← hqp q2 h2, he]
  have hb2 : (∏ i ∈ b.primeFactors.image (Nat.count Nat.Prime), p i) = b := by
    rw [Finset.prod_image hinj]
    rw [show (∏ q ∈ b.primeFactors, p (Nat.count Nat.Prime q))
          = ∏ q ∈ b.primeFactors, q from Finset.prod_congr rfl (fun q hq => hqp q hq)]
    exact hb'
  have key : (∏ i ∈ b.primeFactors.image (Nat.count Nat.Prime), p i) ∣ P (idxLargest b) := by
    unfold P
    apply Finset.prod_dvd_prod_of_subset
    intro i hi
    obtain ⟨q, hq, rfl⟩ := Finset.mem_image.1 hi
    exact Finset.mem_range.2 (hqlt q hq)
  rwa [hb2] at key

/-- `b ∣ P_N` for any level `N ≥ N_b = idxLargest b` (squarefree `b`). -/
theorem dvd_P_of_le {b N : ℕ} (hb : Squarefree b) (hN : idxLargest b ≤ N) :
    b ∣ P N := (dvd_P_idxLargest b hb).trans (P_dvd_mono hN)

/-! ### The §5 floor ratio bounds (analytic floor convergence `γ_N ≤ 1/5`) -/

/-- **Floor ratio (σ²-form)** `6·cwid N ≤ σ²(N)`, residual `11 ≤ N ≤ 16`, now **PROVED**
    by `native_decide` (`cwid N ≤ ecwid N`, then `6·ecwid N ≤ esig2 N` over the explicit feed). -/
theorem floor_ratio6_finite (N : ℕ) (hN : 11 ≤ N) (hN' : N ≤ 16) : 6 * cwid N ≤ sig2 N := by
  have hcw : cwid N ≤ ecwid N := cwid_le_ecwid N hN hN'
  have hs2 : sig2 N = esig2 N := sig2_eq_e16 (by omega)
  rw [hs2]
  have hmul : 6 * cwid N ≤ 6 * ecwid N := by gcongr
  have hnd : 6 * ecwid N ≤ esig2 N := by interval_cases N <;> native_decide
  omega
/-- **Floor ratio (σ²-form)** for `N ≥ 17`, now **PROVED** (no longer an axiom — and the
    threshold is `17`, not `300`): `σ²(N) = P_N·B_N`, with `B_N ≥ 6/5` for `N ≥ 17` and
    the (now fully proved) `P`-form `5·cwid N ≤ P_N` (`floor_ratio5`), gives
    `6·cwid N ≤ (6/5)·P_N ≤ B_N·P_N = σ²(N)`. -/
theorem floor_ratio6_ge17 (N : ℕ) (hN : 17 ≤ N) : 6 * cwid N ≤ sig2 N := by
  have h5 : 5 * cwid N ≤ P N := floor_ratio5 N (by omega)
  have h5Q : (5 : ℚ) * (cwid N : ℚ) ≤ (P N : ℚ) := by exact_mod_cast h5
  have hB : (6 : ℚ) / 5 ≤ B N := B_ge_six_fifths (by omega)
  have hsig : (sig2 N : ℚ) = (P N : ℚ) * B N := sig2_eq N
  have hcwid : (0 : ℚ) ≤ (cwid N : ℚ) := by positivity
  have hP : (0 : ℚ) ≤ (P N : ℚ) := by positivity
  have hgoal : (6 : ℚ) * (cwid N : ℚ) ≤ (sig2 N : ℚ) := by
    rw [hsig]; nlinarith [h5Q, hB, hcwid, hP, mul_nonneg hP (B_nonneg N)]
  have : ((6 * cwid N : ℕ) : ℚ) ≤ ((sig2 N : ℕ) : ℚ) := by push_cast; linarith
  exact_mod_cast this
/-- **Floor ratio (σ²-form)** `γ_N ≤ 1/6` for `N ≥ 11`, from the residual base (`≤16`)
    and the proved `N ≥ 17` case. -/
theorem floor_ratio6 (N : ℕ) (hN : 11 ≤ N) : 6 * cwid N ≤ sig2 N := by
  rcases le_or_gt N 16 with h | h
  · exact floor_ratio6_finite N hN h
  · exact floor_ratio6_ge17 N (by omega)

/-- computable `B k` over explicit primes. -/
def eB (k : ℕ) : ℚ :=
  ∑ i ∈ Finset.range k, ∑ j ∈ Finset.range i,
    (1 : ℚ) / ((smallPrimes[i]! : ℚ) * (smallPrimes[j]! : ℚ))

/-- computable primorial. -/
def eP (N : ℕ) : ℕ := ∏ k ∈ Finset.range N, smallPrimes[k]!

/-- the 47 residual slivers: `(a, b, N, pair-set)` (`anc/sliver_table.py`). -/
def sliverTable : List (ℕ × ℕ × ℕ × List (ℕ × ℕ)) :=
[
  (1, 10, 3, [(0,2)]),
  (1, 15, 3, [(1,2)]),
  (2, 21, 4, [(1,2), (2,3)]),
  (3, 35, 8, [(1,4), (1,7), (2,7), (3,5), (3,7), (4,7), (5,7)]),
  (4, 35, 4, [(1,2), (1,3)]),
  (6, 55, 5, [(1,3), (1,4), (2,4), (3,4)]),
  (7, 66, 5, [(0,4), (1,3), (3,4)]),
  (8, 77, 6, [(0,4), (0,5), (3,4), (4,5)]),
  (11, 105, 8, [(1,4), (1,6), (2,4), (3,5), (3,6), (4,6), (4,7), (5,7), (6,7)]),
  (17, 154, 7, [(0,6), (1,3), (1,6), (3,6), (4,6)]),
  (17, 165, 8, [(1,3), (1,7), (2,7), (3,5), (3,7), (4,7), (5,7)]),
  (17, 210, 7, [(0,6), (1,6), (2,4), (3,6), (4,6)]),
  (19, 210, 6, [(0,5), (1,5), (2,5), (3,5)]),
  (23, 210, 7, [(0,6), (1,6), (2,3), (2,4), (3,6), (4,6)]),
  (23, 231, 7, [(1,4), (1,6), (2,5), (2,6), (3,5), (4,5), (5,6)]),
  (25, 231, 5, [(1,2), (2,3), (3,4)]),
  (26, 231, 7, [(1,4), (1,6), (2,5), (2,6), (3,4), (3,5), (4,5), (5,6)]),
  (37, 330, 5, [(0,4), (1,2)]),
  (38, 385, 8, [(1,4), (1,7), (2,7), (3,4), (3,5), (3,7), (4,7), (5,7)]),
  (39, 385, 9, [(0,5), (0,8), (2,8), (3,5), (3,8), (4,6), (4,8), (5,8), (6,8)]),
  (41, 385, 5, [(1,3), (1,4), (2,3)]),
  (43, 385, 9, [(1,5), (1,8), (2,3), (2,4), (3,7), (4,5), (4,8), (5,7), (7,8)]),
  (47, 462, 5, [(0,3), (1,4)]),
  (79, 770, 5, [(0,3), (2,4), (3,4)]),
  (81, 770, 5, [(0,4), (2,3), (2,4), (3,4)]),
  (83, 770, 9, [(0,4), (1,5), (1,8), (2,8), (3,8), (4,8), (5,8)]),
  (87, 770, 5, [(0,2), (3,4)]),
  (116, 1155, 7, [(1,6), (2,4), (2,5), (2,6), (3,4), (3,5), (4,5), (5,6)]),
  (118, 1155, 8, [(1,7), (2,3), (2,4), (2,7), (3,5), (3,7), (4,7), (5,7)]),
  (122, 1155, 8, [(1,5), (1,7), (2,3), (2,7), (3,7), (4,5), (4,7), (5,7)]),
  (124, 1155, 5, [(1,3), (2,3), (2,4), (3,4)]),
  (127, 1155, 5, [(1,2), (1,4), (3,4)]),
  (128, 1155, 7, [(1,6), (2,3), (2,5), (2,6), (3,4), (3,5), (4,5), (5,6)]),
  (131, 1155, 5, [(1,2), (2,3), (2,4)]),
  (229, 2002, 6, [(0,4), (1,4), (1,5), (3,4)]),
  (227, 2310, 8, [(0,5), (1,7), (2,5), (2,7), (3,7), (4,7), (5,7)]),
  (229, 2310, 8, [(0,5), (1,6), (2,5), (3,6), (4,6), (4,7), (5,7), (6,7)]),
  (233, 2310, 8, [(0,4), (1,7), (2,7), (3,5), (3,7), (4,7), (5,7)]),
  (239, 2310, 6, [(0,5), (1,5), (2,5), (3,4), (3,5)]),
  (241, 2310, 5, [(0,4), (1,4), (2,3)]),
  (247, 2310, 5, [(0,4), (1,4), (2,4), (3,4)]),
  (251, 2310, 6, [(0,5), (1,5), (2,4), (2,5), (3,5)]),
  (257, 2310, 5, [(0,4), (1,3), (2,4)]),
  (263, 2310, 8, [(0,4), (1,7), (2,7), (3,4), (3,5), (3,7), (4,7), (5,7)]),
  (1717, 15015, 6, [(1,3), (2,3), (2,4), (3,4), (4,5)]),
  (3431, 30030, 9, [(0,8), (1,4), (1,8), (2,4), (3,4), (3,8), (4,5), (5,8)]),
  (3433, 30030, 7, [(0,6), (1,6), (2,4), (2,5), (3,5), (3,6), (4,5), (4,6)])
]

/-- pairs all satisfy `i < j < N` and are nodup. -/
def pairsOK (N : ℕ) (ps : List (ℕ × ℕ)) : Bool :=
  ps.Nodup && ps.all (fun ij => ij.1 < ij.2 && ij.2 < N)

/-- `M = Σ eatom N i j` over the pair-set. -/
def evalPairs (N : ℕ) (ps : List (ℕ × ℕ)) : ℕ :=
  (ps.map (fun ij => eatom N ij.1 ij.2)).sum

/-- find the table entry for `a/b` in lowest terms, then check it places `a/b`. -/
def lookupOK (a b : ℕ) : Bool :=
  match sliverTable.find?
      (fun e => e.1 == a / Nat.gcd a b && e.2.1 == b / Nat.gcd a b) with
  | some e =>
      pairsOK e.2.2.1 e.2.2.2 && (a * eP e.2.2.1 == evalPairs e.2.2.1 e.2.2.2 * b)
  | none => false

-- THE BOX: native_decide the central enumeration claim.
set_option maxHeartbeats 4000000 in
theorem box_check :
    ∀ b ∈ Nat.divisors 30030, ∀ a ∈ Finset.range 3436,
      1 ≤ a → a * 6469693230 < 740082854 * b →
      eB (idxLargest b) * (b : ℚ) ≤ 6 * (a : ℚ) → lookupOK a b = true := by
  native_decide

/-- `B` over explicit primes. -/
theorem eB_eq {k : ℕ} (hk : k ≤ 17) : B k = eB k := by
  unfold B eB
  apply Finset.sum_congr rfl; intro i hi
  apply Finset.sum_congr rfl; intro j hj
  have hi17 : i < 17 := lt_of_lt_of_le (Finset.mem_range.1 hi) hk
  have hj17 : j < 17 := lt_trans (Finset.mem_range.1 hj) hi17
  rw [p_eq_sp i hi17, p_eq_sp j hj17]

/-- primorial over explicit primes. -/
theorem eP_eq {N : ℕ} (hN : N ≤ 17) : P N = eP N := by
  unfold P eP
  apply Finset.prod_congr rfl; intro k hk
  exact p_eq_sp k (lt_of_lt_of_le (Finset.mem_range.1 hk) hN)

/-- every table level satisfies `N ≤ 9`. -/
theorem tableN_le : ∀ e ∈ sliverTable, e.2.2.1 ≤ 9 := by decide

/-- **Soundness of the lookup**: a positive `lookupOK` yields a placement. -/
theorem lookupOK_sound (a b : ℕ) (hb : 0 < b) (h : lookupOK a b = true) :
    ∃ N M : ℕ, (a : ℚ) / (b : ℚ) = (M : ℚ) / (P N : ℚ) ∧ Reach2 N M := by
  unfold lookupOK at h
  cases hf : sliverTable.find?
      (fun e => e.1 == a / Nat.gcd a b && e.2.1 == b / Nat.gcd a b) with
  | none => rw [hf] at h; simp at h
  | some e =>
    rw [hf] at h
    rw [Bool.and_eq_true] at h
    obtain ⟨hpok, heq⟩ := h
    have hmem : e ∈ sliverTable := List.mem_of_find?_eq_some hf
    set N := e.2.2.1 with hN
    set ps := e.2.2.2 with hps
    have hNle : N ≤ 9 := tableN_le e hmem
    have heq' : a * eP N = evalPairs N ps * b := by
      simpa using heq
    -- decode pairsOK
    rw [pairsOK, Bool.and_eq_true, List.all_eq_true] at hpok
    obtain ⟨hnd, hall⟩ := hpok
    have hnd' : ps.Nodup := by simpa using hnd
    have hbounds : ∀ ij ∈ ps, ij.1 < ij.2 ∧ ij.2 < N := by
      intro ij hij
      have := hall ij hij
      rw [Bool.and_eq_true] at this
      exact ⟨by simpa using this.1, by simpa using this.2⟩
    refine ⟨N, evalPairs N ps, ?_, ?_⟩
    · -- a/b = M/P_N
      have hPN : eP N = P N := (eP_eq (by omega)).symm
      have heqP : a * P N = evalPairs N ps * b := by rw [← hPN]; exact heq'
      rw [div_eq_div_iff (by exact_mod_cast hb.ne') (by exact_mod_cast (P_pos N).ne')]
      exact_mod_cast heqP
    · -- Reach2 N M
      refine ⟨ps.toFinset, ?_, ?_⟩
      · intro ij hij
        exact hbounds ij (List.mem_toFinset.1 hij)
      · -- M = ∑ atom
        rw [evalPairs]
        rw [← List.sum_toFinset (fun ij => eatom N ij.1 ij.2) hnd']
        apply Finset.sum_congr rfl
        intro ij hij
        have hb' := hbounds ij (List.mem_toFinset.1 hij)
        exact (eatom_eq16 (by omega) (lt_trans hb'.1 hb'.2) hb'.2).symm

/-- **§5 small-denominator sliver base** (the genuine finite residual — `anc/sliver_table.py`,
    the 47 coprime `a/b`), now a **THEOREM** kernel-checked via the box `native_decide` (`box_check`)
    plus arithmetic lifting.  These are the `a/b` with `N_b = idxLargest b ≤ 10` and
    `B(N_b)/6 ≤ a/b < γ_10 = cwidBase/P₁₀`: they lie **below every floor band**, and the paper's
    Step 4(b) places each as `a·P_N/b ∈ L²(N)` for some `N ≤ 9` (the explicit pair-sets in
    `sliverTable`).  The lower bound forces `N_b ≤ 6` (so `b ∣ 30030`) via `B 7/6 ≥ γ_10`; the
    finite `(a,b)` box then reduces, by `gcd`, to one of the 47 tabulated reachable values.
    **Correctly stated as reachability** — the old `floor_small_base` wrongly demanded an `N ≥ 11`
    floor-band placement, FALSE for these (e.g. `(3,26)`: `3/26 = 0.1154 < γ_11`). -/
theorem sliver_base (a b : ℕ) (ha : 0 < a) (hb : 0 < b) (hsf : Squarefree b)
    (hg : idxLargest b ≤ 10) (hlt : (a : ℚ) / (b : ℚ) < (cwidBase : ℚ) / (P 10 : ℚ))
    (hthr : B (idxLargest b) / 6 ≤ (a : ℚ) / (b : ℚ)) :
    ∃ N M : ℕ, (a : ℚ) / (b : ℚ) = (M : ℚ) / (P N : ℚ) ∧ Reach2 N M := by
  have hP10 : P 10 = 6469693230 := by rw [eP_eq (by norm_num)]; native_decide
  have hP6 : P 6 = 30030 := by rw [eP_eq (by norm_num)]; native_decide
  -- Step B: rule out idxLargest b ≥ 7, so b ∣ 30030
  have hkey : (cwidBase : ℚ) / (P 10 : ℚ) ≤ B 7 / 6 := by
    rw [eB_eq (by norm_num), hP10, show (cwidBase : ℚ) = 740082854 from by norm_num [cwidBase]]
    have hb7 : eB 7 = 195119 / 255255 := by native_decide
    rw [hb7]; norm_num
  have hidx6 : idxLargest b ≤ 6 := by
    by_contra hc
    push_neg at hc
    have h7 : B 7 ≤ B (idxLargest b) := B_mono (by omega)
    have : (cwidBase : ℚ) / (P 10 : ℚ) ≤ (a : ℚ) / (b : ℚ) :=
      le_trans hkey (le_trans (by linarith [h7]) hthr)
    linarith [hlt]
  have hdvd30030 : b ∣ 30030 := by
    have := dvd_P_of_le hsf hidx6; rwa [hP6] at this
  have hbmem : b ∈ Nat.divisors 30030 := Nat.mem_divisors.mpr ⟨hdvd30030, by norm_num⟩
  -- upper condition
  have hub : a * 6469693230 < 740082854 * b := by
    rw [hP10, show (cwidBase : ℚ) = 740082854 from by norm_num [cwidBase]] at hlt
    rw [div_lt_div_iff₀ (by exact_mod_cast hb) (by norm_num)] at hlt
    exact_mod_cast hlt
  -- a < 3436
  have hble : b ≤ 30030 := Nat.le_of_dvd (by norm_num) hdvd30030
  have ha3436 : a < 3436 := by
    have hbig : a * 6469693230 < 740082854 * 30030 :=
      lt_of_lt_of_le hub (by gcongr)
    omega
  -- lower condition
  have hlow : eB (idxLargest b) * (b : ℚ) ≤ 6 * (a : ℚ) := by
    rw [eB_eq (by omega)] at hthr
    rw [div_le_div_iff₀ (by norm_num) (by exact_mod_cast hb)] at hthr
    linarith [hthr]
  have hok : lookupOK a b = true :=
    box_check b hbmem a (Finset.mem_range.mpr ha3436) ha hub hlow
  exact lookupOK_sound a b hb hok


/-! ### `floor_select`, PROVED from covering + divisibility + the ratio bounds -/

/-- The level-`N` band integer for `a/b` when `b ∣ P_N`: `M = a·(P_N / b)`,
    with `(M:ℚ) = (a/b)·P_N`. -/
private theorem MN_val {a b N : ℕ} (hb : 0 < b) (hdvd : b ∣ P N) :
    ((a * (P N / b) : ℕ) : ℚ) = (a : ℚ) / (b : ℚ) * (P N : ℚ) := by
  have hbQ : (b : ℚ) ≠ 0 := by exact_mod_cast hb.ne'
  have hcast : ((P N / b : ℕ) : ℚ) = (P N : ℚ) / (b : ℚ) := Nat.cast_div hdvd hbQ
  push_cast [hcast]
  field_simp

private theorem val_of_dvd {a b N : ℕ} (hb : 0 < b) (hdvd : b ∣ P N) :
    (a : ℚ) / (b : ℚ) = ((a * (P N / b) : ℕ) : ℚ) / (P N : ℚ) := by
  have hPQ : (P N : ℚ) ≠ 0 := by exact_mod_cast (P_pos N).ne'
  rw [eq_div_iff hPQ, MN_val hb hdvd]

/-- **§5 floor selection**, now **PROVED** and **sound**: every `a/b ≥ min{B_{N_b}/6, 1/5}` is
    `a/b = M/P_N` with `M ∈ L²(N)` reachable.  Regime 1 (`a/b ≥ 1/5`) and 2a (`N_b ≥ 11`) place
    in the §5 floor band (`floor_band`, `N ≥ 11`); Regime 2b (`N_b ≤ 10`, `a/b < 1/5`) places at
    `N = 10` in the `L²(10)` gap-free band (`gapfree_base_10`) when `a/b ≥ γ_10`, and falls back to
    the finite sliver base (`sliver_base`) below `γ_10`. -/
theorem floor_select (a b : ℕ) (ha : 0 < a) (hb : 0 < b) (hsf : Squarefree b)
    (hthr : min (B (idxLargest b) / 6) (1 / 5) ≤ (a : ℚ) / (b : ℚ)) :
    ∃ N M : ℕ, (a : ℚ) / (b : ℚ) = (M : ℚ) / (P N : ℚ) ∧ Reach2 N M := by
  classical
  set g := idxLargest b with hgdef
  -- reachability from the floor band, packaged once (the `N ≥ 11` regimes)
  have reach_of : ∀ N : ℕ, 11 ≤ N → b ∣ P N →
      (cwid N : ℚ) ≤ (a : ℚ) / (b : ℚ) * (P N : ℚ) →
      (a : ℚ) / (b : ℚ) * (P N : ℚ) ≤ (sig2 N : ℚ) - (cwid N : ℚ) →
      ∃ M : ℕ, (a : ℚ) / (b : ℚ) = (M : ℚ) / (P N : ℚ) ∧ Reach2 N M := by
    intro N hN11 hdvd hlo hhi
    refine ⟨a * (P N / b), val_of_dvd hb hdvd, ?_⟩
    have hM1 : cwid N ≤ a * (P N / b) := by
      have : (cwid N : ℚ) ≤ ((a * (P N / b) : ℕ) : ℚ) := by rw [MN_val hb hdvd]; exact hlo
      exact_mod_cast this
    have hcwidle : cwid N ≤ sig2 N := by
      have h6 : 6 * cwid N ≤ sig2 N := floor_ratio6 N hN11; omega
    have hM2 : a * (P N / b) ≤ sig2 N - cwid N := by
      have : ((a * (P N / b) : ℕ) : ℚ) ≤ ((sig2 N - cwid N : ℕ) : ℚ) := by
        rw [MN_val hb hdvd, Nat.cast_sub hcwidle]; exact hhi
      exact_mod_cast this
    exact floor_band N hN11 _ hM1 hM2
  rcases le_or_gt ((1 : ℚ) / 5) ((a : ℚ) / (b : ℚ)) with hx5 | hx5
  · -- Regime 1: a/b ≥ 1/5.  Pick N ≥ max(g,11) with B_N ≥ a/b + 1/5.
    obtain ⟨N₁, hN₁⟩ := B_unbounded ((a : ℚ) / (b : ℚ) + 1 / 5)
    refine ⟨max N₁ (max g 11), ?_⟩
    set N := max N₁ (max g 11) with hNdef
    have hNg : g ≤ N := le_trans (le_max_left _ _) (le_max_right _ _)
    have hN11 : 11 ≤ N := le_trans (le_max_right _ _) (le_max_right _ _)
    have hBN : (a : ℚ) / (b : ℚ) + 1 / 5 ≤ B N := le_trans hN₁ (B_mono (le_max_left _ _))
    have hdvd : b ∣ P N := dvd_P_of_le hsf hNg
    have hPpos : (0 : ℚ) < P N := by exact_mod_cast P_pos N
    have hsig : (sig2 N : ℚ) = (P N : ℚ) * B N := sig2_eq N
    have hr5 : (5 : ℚ) * cwid N ≤ P N := by exact_mod_cast floor_ratio5 N hN11
    exact reach_of N hN11 hdvd
      (by nlinarith [hx5, hPpos, hr5]) (by rw [hsig]; nlinarith [hBN, hPpos, hr5])
  · -- Regime 2: a/b < 1/5, so the threshold reduces to B_g/6 ≤ a/b.
    have hBg : B g / 6 ≤ (a : ℚ) / (b : ℚ) := by
      rcases le_total (B g / 6) ((1 : ℚ) / 5) with hmin | hmin
      · rwa [min_eq_left hmin] at hthr
      · rw [min_eq_right hmin] at hthr; linarith
    rcases le_or_gt 11 g with hg11 | hg10
    · -- Regime 2a: g ≥ 11.  Covering at a level ≥ g gives a central band.
      obtain ⟨N, hNg, hloN, hhiN⟩ := covering_from g (by omega) ((a : ℚ) / (b : ℚ)) hBg
      have hN11 : 11 ≤ N := le_trans hg11 hNg
      have hdvd : b ∣ P N := dvd_P_of_le hsf hNg
      have hPpos : (0 : ℚ) < P N := by exact_mod_cast P_pos N
      have hsig : (sig2 N : ℚ) = (P N : ℚ) * B N := sig2_eq N
      have hr6 : (6 : ℚ) * cwid N ≤ sig2 N := by exact_mod_cast floor_ratio6 N hN11
      refine ⟨N, ?_⟩
      exact reach_of N hN11 hdvd
        (by rw [hsig] at hr6; nlinarith [hloN, hPpos, hr6])
        (by rw [hsig] at hr6 ⊢; nlinarith [hhiN, hPpos, hr6])
    · -- Regime 2b: g ≤ 10, a/b < 1/5.
      rcases lt_or_ge ((a : ℚ) / (b : ℚ)) ((cwidBase : ℚ) / (P 10 : ℚ)) with hsliv | hge
      · -- a/b < γ_10: the finite sliver residual.
        exact sliver_base a b ha hb hsf (by omega) hsliv hBg
      · -- γ_10 ≤ a/b < 1/5: place at N = 10 in the L²(10) gap-free band.
        have hdvd : b ∣ P 10 := dvd_P_of_le hsf (by omega)
        have hP10 : (0 : ℚ) < (P 10 : ℚ) := by exact_mod_cast P_pos 10
        have hP10v : P 10 = 6469693230 := by
          have h : P 10 = ∏ k ∈ Finset.range 10, smallPrimes[k]! := by
            unfold P
            exact Finset.prod_congr rfl
              (fun k hk => p_eq_sp k (by simp only [Finset.mem_range] at hk; omega))
          rw [h]; native_decide
        have hs2v : sig2 10 = 6166988769 := by rw [sig2_eq_e16 (by norm_num)]; native_decide
        have hcb : cwidBase = 740082854 := rfl
        refine ⟨10, a * (P 10 / b), val_of_dvd hb hdvd, ?_⟩
        have hM1 : cwidBase ≤ a * (P 10 / b) := by
          have : (cwidBase : ℚ) ≤ ((a * (P 10 / b) : ℕ) : ℚ) := by
            rw [MN_val hb hdvd]
            have := (div_le_iff₀ hP10).mp hge
            linarith [this]
          exact_mod_cast this
        have h5b : 5 * a < b := by
          rw [div_lt_div_iff₀ (by exact_mod_cast hb) (by norm_num : (0 : ℚ) < 5)] at hx5
          have : (a : ℚ) * 5 < (b : ℚ) := by linarith [hx5]
          exact_mod_cast (by linarith [this] : (5 * a : ℚ) < b)
        have hdpos : 0 < P 10 / b := Nat.div_pos (Nat.le_of_dvd (P_pos 10) hdvd) hb
        have h5M : 5 * (a * (P 10 / b)) < P 10 := by
          have hlt : (5 * a) * (P 10 / b) < b * (P 10 / b) :=
            (Nat.mul_lt_mul_right hdpos).mpr h5b
          calc 5 * (a * (P 10 / b)) = (5 * a) * (P 10 / b) := by ring
            _ < b * (P 10 / b) := hlt
            _ = P 10 := Nat.mul_div_cancel' hdvd
        have hM2 : a * (P 10 / b) ≤ sig2 10 - cwidBase := by omega
        exact gapfree_base_10 _ hM1 hM2

/-- **Theorems "above" + "uniform"** (§5), in subset-sum form, now **PROVED** from
    the floor band and the arithmetic selection. -/
theorem omega2_rational_floor :
    ∀ (a b : ℕ), 0 < a → 0 < b → Squarefree b →
      min (B (idxLargest b) / 6) (1 / 5) ≤ (a : ℚ) / (b : ℚ) →
      ∃ S : Finset (ℕ × ℕ), (∀ ij ∈ S, ij.1 < ij.2) ∧
        (a : ℚ) / (b : ℚ) = ∑ ij ∈ S, (1 : ℚ) / ((p ij.1 : ℚ) * (p ij.2 : ℚ)) := by
  intro a b ha hb hsf hthr
  obtain ⟨N, M, heq, hreach⟩ := floor_select a b ha hb hsf hthr
  obtain ⟨S, hS, hsum⟩ := reach_to_sum hreach
  exact ⟨S, hS, by rw [heq, hsum]⟩

/-- **Theorems "above" + "uniform"** (§5): every `a/b ≥ min{B_{N_b}/6, 1/5}` with
    `b` squarefree is ω=2 representable.  Floor band ⇒ subset sum (`omega2_rational_floor`),
    `reduction_star` ⇒ representation. -/
theorem omega2_rational (a b : ℕ) (ha : 0 < a) (hb : 0 < b) (hsf : Squarefree b)
    (hthr : min (B (idxLargest b) / 6) (1 / 5) ≤ (a : ℚ) / (b : ℚ)) :
    IsOmegaRep 2 ((a : ℚ) / (b : ℚ)) := by
  obtain ⟨S, hS, hsum⟩ := omega2_rational_floor a b ha hb hsf hthr
  exact reduction_star S _ hS hsum

/-- Every `a/2` above the threshold is ω=2 representable (a clean special case). -/
theorem half_representable (a : ℕ) (ha : 0 < a)
    (hthr : min (B (idxLargest 2) / 6) (1 / 5) ≤ (a : ℚ) / 2) :
    IsOmegaRep 2 ((a : ℚ) / 2) := by
  have := omega2_rational a 2 ha (by norm_num) (by simpa using Nat.squarefree_two) hthr
  simpa using this

end Erdos306


==> anc/lean/Erdos306/RationalFloorAvoiding.lean <==
/-
  Erdős #306 — the §6 engine, discharged over the deleted ruler
  =============================================================

  Lemma "finiteT" (§6) — the `T`-avoiding floor reachability — is **proved** here
  over the *deleted ruler* `q = pT T` (the primes not in `T`, `DeletedRuler.lean`):

    • `floor_band_q`  (proved) — the §5 floor band run over `q`, where **every**
      level is `T`-free by construction (so it reaches *every* `a/b ≥ Γ`, with no
      "free window" restriction — the flaw that sank the earlier full-ruler attempt);
    • `reach_to_sumQ` (proved) — a `q`-band integer maps to a distinct `1/(q_i q_j)`
      sum;
    • `transport`     (proved) — that sum is a `T`-avoiding `Σ 1/(p_a p_b)` over the
      full ruler, via `deletedIdx`.

  The deleted-ruler **selection** `floor_select_q` — the `q`-analogue of the §5
  `floor_select` (covering + ratio + divisibility, all valid over `q`) — is likewise
  **proved**; this §6 engine rests on no `q`-side axiom.
-/
import Erdos306.DeletedRuler
import Erdos306.Repr
import Erdos306.Reduction

namespace Erdos306

open Erdos306.Analytic Erdos306.FloorGen
open scoped BigOperators

/-! ### §6 bookkeeping (threshold)

    `bigEnough` and `Avoid` are defined in `DeletedRuler` (so the deleted-ruler
    onset can be gated by `Avoid`). -/

/-- A safe uniform ω=2 representability threshold: `Γ = 1/4`, above every floor the
    paper produces (`γ₁₀=0.114`, `γ_∞≤0.181`, `γ_ex≤0.205`). -/
def Gamma : ℚ := 1 / 4

/-! ### The §6 engine, discharged over the deleted ruler

    Over `q = pT T` (the primes **not** in `T`), every level is `T`-free by
    construction, so the §5 floor argument runs without any "free window"
    restriction and reaches **every** `a/b ≥ Γ` (the earlier full-ruler attempt was
    unsound exactly here).  The combinatorial heart (`floor_band_q`, `reach_to_sumQ`,
    `transport`) is **proved**, as is the deleted-ruler **selection** `floor_select_q`
    (the `q`-covering + ratio + divisibility analogue of the proved §5 `floor_select`);
    this §6 engine rests on no `q`-side axiom. -/

/-- `M = a·(P^q_N / b)` with `(M:ℚ) = (a/b)·P^q_N`, when `b ∣ P^q_N`. -/
private theorem MNq_val {T : Finset ℕ} {a b N : ℕ} (hb : 0 < b) (hdvd : b ∣ PG (pT T) N) :
    ((a * (PG (pT T) N / b) : ℕ) : ℚ) = (a : ℚ) / (b : ℚ) * (PG (pT T) N : ℚ) := by
  have hbQ : (b : ℚ) ≠ 0 := by exact_mod_cast hb.ne'
  have hcast : ((PG (pT T) N / b : ℕ) : ℚ) = (PG (pT T) N : ℚ) / (b : ℚ) :=
    Nat.cast_div hdvd hbQ
  push_cast [hcast]; field_simp

private theorem valq_of_dvd {T : Finset ℕ} {a b N : ℕ} (hb : 0 < b) (hdvd : b ∣ PG (pT T) N) :
    (a : ℚ) / (b : ℚ) = ((a * (PG (pT T) N / b) : ℕ) : ℚ) / (PG (pT T) N : ℚ) := by
  have hPQ : (PG (pT T) N : ℚ) ≠ 0 := by exact_mod_cast (PG_pos (pT T) (pT_pos T) N).ne'
  rw [eq_div_iff hPQ, MNq_val hb hdvd]

/-- **Deleted-ruler floor selection**, now **PROVED** (the `q`-analogue of the §5
    `floor_select`): the deleted-ruler `B^q→∞` (`Bq_unbounded`), divisibility
    (`dvd_PGq_of_le`) and `σ²^q = P^q·B^q` (`sig2_eqQ`) place `a/b ≥ Γ` in the floor
    band at a high enough `q`-level.  The floor ratios `floor_ratio5_q`/
    `floor_ratio6_q` (the convergent `γ_ex<Γ`) are themselves **proved** (`DeletedRuler`). -/
theorem floor_select_q (T : Finset ℕ) (hT : Avoid 2 T)
    (a b : ℕ) (_ha : 0 < a) (hb : 0 < b) (hsf : Squarefree b)
    (hdisj : Disjoint b.primeFactors T) (hΓ : Gamma ≤ (a : ℚ) / (b : ℚ)) :
    ∃ N M : ℕ, 11 ≤ N ∧ (a : ℚ) / (b : ℚ) = (M : ℚ) / (PG (pT T) N : ℚ) ∧
      cwidQ T N ≤ M ∧ M ≤ sig2G (pT T) N - cwidQ T N := by
  -- pick a level N ≥ max(N_b, 11) with B^q_N ≥ a/b + 1
  obtain ⟨N₁, hN₁⟩ := Bq_unbounded T ((a : ℚ) / (b : ℚ) + 1)
  refine ⟨max N₁ (max (idxLargestQ T b) 11), ?_⟩
  set N := max N₁ (max (idxLargestQ T b) 11) with hNdef
  have hNidx : idxLargestQ T b ≤ N := le_trans (le_max_left _ _) (le_max_right _ _)
  have hN11 : 11 ≤ N := le_trans (le_max_right _ _) (le_max_right _ _)
  have hBN : (a : ℚ) / (b : ℚ) + 1 ≤ BG (pT T) N := le_trans hN₁ (Bq_mono T (le_max_left _ _))
  have hdvd : b ∣ PG (pT T) N := dvd_PGq_of_le T hsf hdisj hNidx
  have hPpos : (0 : ℚ) < PG (pT T) N := by exact_mod_cast PG_pos (pT T) (pT_pos T) N
  have hsig : (sig2G (pT T) N : ℚ) = (PG (pT T) N : ℚ) * BG (pT T) N := sig2_eqQ T N
  have hr5 : (5 : ℚ) * cwidQ T N ≤ PG (pT T) N := by exact_mod_cast floor_ratio5_q T hT N hN11
  have hr6 : (6 : ℚ) * cwidQ T N ≤ sig2G (pT T) N := by exact_mod_cast floor_ratio6_q T hT N hN11
  have hΓ5 : (1 : ℚ) / 5 ≤ (a : ℚ) / (b : ℚ) := le_trans (by unfold Gamma; norm_num) hΓ
  refine ⟨a * (PG (pT T) N / b), hN11, valq_of_dvd hb hdvd, ?_, ?_⟩
  · -- cwidQ N ≤ M
    have h : (cwidQ T N : ℚ) ≤ ((a * (PG (pT T) N / b) : ℕ) : ℚ) := by
      rw [MNq_val hb hdvd]; nlinarith [hΓ5, hPpos, hr5]
    exact_mod_cast h
  · -- M ≤ σ²^q − cwidQ N
    have hcwidle : cwidQ T N ≤ sig2G (pT T) N := by
      have := floor_ratio6_q T hT N hN11; omega
    have h : ((a * (PG (pT T) N / b) : ℕ) : ℚ) ≤ (sig2G (pT T) N : ℚ) - (cwidQ T N : ℚ) := by
      rw [MNq_val hb hdvd, hsig]; nlinarith [hBN, hPpos, hr5]
    have h' : ((a * (PG (pT T) N / b) : ℕ) : ℚ) ≤ ((sig2G (pT T) N - cwidQ T N : ℕ) : ℚ) := by
      rw [Nat.cast_sub hcwidle]; exact h
    exact_mod_cast h'

/-- **Lemma "finiteT"** (§6), in subset-sum form, now **PROVED**: the deleted-ruler
    floor band `floor_band_q` supplies reachability, `reach_to_sumQ` turns it into a
    `Σ 1/(q_i q_j)` sum, and `transport` re-expresses it over the full ruler with
    primes `∉ T`. -/
theorem omega2_floor_avoiding :
    ∀ (T : Finset ℕ), Avoid 2 T →
      ∀ (a b : ℕ), 0 < a → 0 < b → Squarefree b → Disjoint b.primeFactors T →
        Gamma ≤ (a : ℚ) / (b : ℚ) →
        ∃ S : Finset (ℕ × ℕ),
          (∀ ij ∈ S, ij.1 < ij.2 ∧ p ij.1 ∉ T ∧ p ij.2 ∉ T) ∧
          (a : ℚ) / (b : ℚ) = ∑ ij ∈ S, (1 : ℚ) / ((p ij.1 : ℚ) * (p ij.2 : ℚ)) := by
  intro T hT a b ha hb hsf hdisj hΓ
  obtain ⟨N, M, hN, heq, hlo, hhi⟩ := floor_select_q T hT a b ha hb hsf hdisj hΓ
  obtain ⟨S, hS, hsum⟩ := reach_to_sumQ T (floor_band_q T hT N hN M hlo hhi)
  exact transport T S hS ((a : ℚ) / (b : ℚ)) (heq.trans hsum)

/-- **ω = 2 engine, avoiding a finite set** (Lemma "finiteT"), now a **theorem**:
    the §6 floor `omega2_floor_avoiding` gives the `T`-avoiding subset sum, and the
    proved `reduction_star_avoiding` turns it into an `ω=2` representation. -/
theorem omega2_avoiding (T : Finset ℕ) (hT : Avoid 2 T)
    (a b : ℕ) (ha : 0 < a) (hb : 0 < b) (hsf : Squarefree b)
    (hdisj : Disjoint b.primeFactors T) (hΓ : Gamma ≤ (a : ℚ) / (b : ℚ)) :
    RepAvoiding 2 T ((a : ℚ) / (b : ℚ)) := by
  obtain ⟨S, hS, hsum⟩ := omega2_floor_avoiding T hT a b ha hb hsf hdisj hΓ
  exact reduction_star_avoiding T S _ hS hsum

end Erdos306


==> anc/lean/Erdos306/Reduction.lean <==
/-
  Erdős #306 — the reduction (★), proved
  ======================================

  Proposition "star" (★), §2.  A subset of the semiprime atoms `D₂(N)` summing to
  `Pₙ·m` scales (divide by `Pₙ`) to a representation of `m` as a sum of distinct
  semiprime unit fractions.  We prove the load-bearing direction outright over
  the real primes `p i = nth Nat.Prime i`: a finite set `S` of prime-index pairs
  `(i,j)` with `i<j` gives

      m = Σ_{(i,j)∈S} 1/(p_i p_j)   ⟹   `IsOmegaRep 2 m`,

  the combinatorial content being that `(i,j) ↦ p_i p_j` is injective on ordered
  pairs (unique factorisation + strict monotonicity of `p`), so distinct pairs
  give distinct semiprime denominators.  This discharges the mathematical core of
  the proved reduction `Skeleton.reduction` (`reduction_star`).
-/
import Erdos306.Repr
import Erdos306.Analytic

namespace Erdos306

open Erdos306.Analytic
open scoped BigOperators

/-- The prime-indexing function is strictly monotone (primes are infinite). -/
theorem p_strictMono : StrictMono p := Nat.nth_strictMono Nat.infinite_setOf_prime

theorem p_inj : Function.Injective p := p_strictMono.injective

/-- `(i,j) ↦ p_i p_j` is injective on ordered pairs `i<j`: the two primes are the
    factorisation of the product, and the order pins which is which. -/
private theorem prod_pair_inj {i j k l : ℕ} (hij : i < j) (hkl : k < l)
    (h : p i * p j = p k * p l) : i = k ∧ j = l := by
  have hpi := p_prime i; have hpj := p_prime j
  have hpk := p_prime k; have hpl := p_prime l
  have hset : ({p i, p j} : Finset ℕ) = {p k, p l} := by
    have e : (p i * p j).primeFactors = (p k * p l).primeFactors := by rw [h]
    rwa [Nat.primeFactors_mul hpi.ne_zero hpj.ne_zero,
         Nat.primeFactors_mul hpk.ne_zero hpl.ne_zero,
         hpi.primeFactors, hpj.primeFactors, hpk.primeFactors, hpl.primeFactors] at e
  have hij' : p i < p j := p_strictMono hij
  have hkl' : p k < p l := p_strictMono hkl
  have h1 : p i = p k := by
    have hmem : p i ∈ ({p k, p l} : Finset ℕ) := hset ▸ (by simp)
    have hmem2 : p k ∈ ({p i, p j} : Finset ℕ) := hset.symm ▸ (by simp)
    simp only [Finset.mem_insert, Finset.mem_singleton] at hmem hmem2
    rcases hmem with h' | h' <;> rcases hmem2 with h'' | h'' <;> omega
  have h2 : p j = p l := by
    rw [← h1] at h
    exact Nat.eq_of_mul_eq_mul_left hpi.pos h
  exact ⟨p_inj h1, p_inj h2⟩

/-- **Reduction `(★)`** (Proposition "star").  If `m` is the sum of the distinct
    semiprime reciprocals `1/(p_i p_j)` over a finite set of ordered prime-index
    pairs, then `m` is ω=2 representable. -/
theorem reduction_star (S : Finset (ℕ × ℕ)) (m : ℚ)
    (hS : ∀ ij ∈ S, ij.1 < ij.2)
    (hsum : m = ∑ ij ∈ S, (1 : ℚ) / ((p ij.1 : ℚ) * (p ij.2 : ℚ))) :
    IsOmegaRep 2 m := by
  rw [isOmegaRep_iff]
  refine ⟨S.image (fun ij => p ij.1 * p ij.2), ?_, ?_⟩
  · -- each denominator is a genuine semiprime
    intro n hn
    rcases Finset.mem_image.1 hn with ⟨⟨i, j⟩, hij, rfl⟩
    have hlt : i < j := hS (i, j) hij
    have hpi := p_prime i; have hpj := p_prime j
    have hne : p i ≠ p j := fun e => by have := p_strictMono hlt; omega
    refine ⟨?_, ?_⟩
    · -- squarefree
      have hcop : Nat.Coprime (p i) (p j) := (Nat.coprime_primes hpi hpj).2 hne
      exact (Nat.squarefree_mul hcop).2 ⟨hpi.squarefree, hpj.squarefree⟩
    · -- exactly two prime factors
      rw [Nat.primeFactors_mul hpi.ne_zero hpj.ne_zero, hpi.primeFactors, hpj.primeFactors,
        Finset.card_union_of_disjoint (Finset.disjoint_singleton.2 hne),
        Finset.card_singleton, Finset.card_singleton]
  · -- the value matches
    have hinj : ∀ a ∈ S, ∀ b ∈ S,
        (fun ij => p ij.1 * p ij.2) a = (fun ij => p ij.1 * p ij.2) b → a = b := by
      intro a ha b hb hab
      obtain ⟨i, j⟩ := a; obtain ⟨k, l⟩ := b
      obtain ⟨rfl, rfl⟩ := prod_pair_inj (hS _ ha) (hS _ hb) hab
      rfl
    rw [hsum, Finset.sum_image hinj]
    apply Finset.sum_congr rfl
    intro ij _; push_cast; ring

/-- **Reduction `(★)`, avoiding a finite set `T`**: if `m` is a sum of distinct
    semiprime reciprocals `1/(p_i p_j)` whose primes all avoid `T`, then `m` is
    ω=2 representable using primes ∉ `T`.  The `T`-version of `reduction_star`,
    needed by the §6 descent. -/
theorem reduction_star_avoiding (T : Finset ℕ) (S : Finset (ℕ × ℕ)) (m : ℚ)
    (hS : ∀ ij ∈ S, ij.1 < ij.2 ∧ p ij.1 ∉ T ∧ p ij.2 ∉ T)
    (hsum : m = ∑ ij ∈ S, (1 : ℚ) / ((p ij.1 : ℚ) * (p ij.2 : ℚ))) :
    RepAvoiding 2 T m := by
  refine ⟨S.image (fun ij => p ij.1 * p ij.2), ?_, ?_⟩
  · intro n hn
    rcases Finset.mem_image.1 hn with ⟨⟨i, j⟩, hij, rfl⟩
    obtain ⟨hlt, hiT, hjT⟩ := hS (i, j) hij
    have hlt' : i < j := hlt
    have hpi := p_prime i; have hpj := p_prime j
    have hne : p i ≠ p j := fun e => by have := p_strictMono hlt'; omega
    refine ⟨?_, ?_, ?_⟩
    · have hcop : Nat.Coprime (p i) (p j) := (Nat.coprime_primes hpi hpj).2 hne
      exact (Nat.squarefree_mul hcop).2 ⟨hpi.squarefree, hpj.squarefree⟩
    · rw [Nat.primeFactors_mul hpi.ne_zero hpj.ne_zero, hpi.primeFactors, hpj.primeFactors,
        Finset.card_union_of_disjoint (Finset.disjoint_singleton.2 hne),
        Finset.card_singleton, Finset.card_singleton]
    · rw [Nat.primeFactors_mul hpi.ne_zero hpj.ne_zero, hpi.primeFactors, hpj.primeFactors,
        Finset.disjoint_union_left]
      exact ⟨Finset.disjoint_singleton_left.2 hiT, Finset.disjoint_singleton_left.2 hjT⟩
  · have hinj : ∀ a ∈ S, ∀ b ∈ S,
        (fun ij => p ij.1 * p ij.2) a = (fun ij => p ij.1 * p ij.2) b → a = b := by
      intro a ha b hb hab
      obtain ⟨i, j⟩ := a; obtain ⟨k, l⟩ := b
      obtain ⟨rfl, rfl⟩ := prod_pair_inj (hS _ ha).1 (hS _ hb).1 hab
      rfl
    rw [hsum, Finset.sum_image hinj]
    apply Finset.sum_congr rfl
    intro ij _; push_cast; ring

end Erdos306


==> anc/lean/Erdos306/Repr.lean <==
/-
  Erdős #306 — the representability predicate and the lift
  ========================================================

  Mathlib-level statement of "ω = k representable": a finite sum of *distinct*
  unit fractions, each denominator squarefree with exactly `k` distinct prime
  factors (k = 2 semiprime, k = 3 sphenic).  We carry an avoidance set `T` of
  primes that the denominators must miss — this is the bookkeeping the §6 descent
  needs, and it specialises (`T = ∅`) to the plain notion.

  The single theorem proved here is the **lift** (Lemma "lift" of §6): if `t·r`
  is ω=k representable with a prime `r` excluded, then `t` is ω=(k+1)
  representable, by multiplying every denominator by `r`.  This is the one engine
  driving the whole ω ≥ 3 tower, and it is proved in full (no axioms).
-/
import Mathlib

namespace Erdos306

open scoped BigOperators

/-- `t` is a sum of distinct unit fractions whose denominators are squarefree
    with exactly `k` distinct prime factors, none of them in the avoidance set
    `T`.  Distinctness of denominators is automatic from `Finset`. -/
def RepAvoiding (k : ℕ) (T : Finset ℕ) (t : ℚ) : Prop :=
  ∃ S : Finset ℕ,
    (∀ n ∈ S, Squarefree n ∧ n.primeFactors.card = k ∧ Disjoint n.primeFactors T) ∧
    t = ∑ n ∈ S, (1 : ℚ) / (n : ℚ)

/-- The plain notion: ω=k representable, no primes avoided. -/
def IsOmegaRep (k : ℕ) (t : ℚ) : Prop := RepAvoiding k ∅ t

theorem isOmegaRep_iff (k : ℕ) (t : ℚ) :
    IsOmegaRep k t ↔
      ∃ S : Finset ℕ,
        (∀ n ∈ S, Squarefree n ∧ n.primeFactors.card = k) ∧
        t = ∑ n ∈ S, (1 : ℚ) / (n : ℚ) := by
  unfold IsOmegaRep RepAvoiding
  constructor
  · rintro ⟨S, hS, hsum⟩
    exact ⟨S, fun n hn => ⟨(hS n hn).1, (hS n hn).2.1⟩, hsum⟩
  · rintro ⟨S, hS, hsum⟩
    exact ⟨S, fun n hn => ⟨(hS n hn).1, (hS n hn).2, Finset.disjoint_empty_right _⟩, hsum⟩

/-- **Lift** (Lemma "lift").  Multiplying every denominator of an ω=k
    representation of `t·r` by an excluded prime `r` yields an ω=(k+1)
    representation of `t`. -/
theorem lift {k : ℕ} {T : Finset ℕ} {r : ℕ} {t : ℚ}
    (hr : r.Prime) (hrT : r ∉ T)
    (h : RepAvoiding k (insert r T) (t * (r : ℚ))) :
    RepAvoiding (k + 1) T t := by
  obtain ⟨S, hS, hsum⟩ := h
  have hr0 : r ≠ 0 := hr.ne_zero
  have hrQ : (r : ℚ) ≠ 0 := by exact_mod_cast hr0
  set f : ℕ → ℕ := fun n => n * r with hf
  -- f is injective on S (r > 0)
  have hinj : ∀ a ∈ S, ∀ b ∈ S, f a = f b → a = b := by
    intro a _ b _ hab
    exact Nat.eq_of_mul_eq_mul_right (Nat.pos_of_ne_zero hr0) hab
  refine ⟨S.image f, ?_, ?_⟩
  · intro m hm
    rcases Finset.mem_image.1 hm with ⟨n, hnS, rfl⟩
    obtain ⟨hnsf, hncard, hndisj⟩ := hS n hnS
    have hn0 : n ≠ 0 := hnsf.ne_zero
    -- r ∤ n
    have hrn : ¬ r ∣ n := by
      intro hdvd
      have hmem : r ∈ n.primeFactors := Nat.mem_primeFactors.2 ⟨hr, hdvd, hn0⟩
      exact (Finset.disjoint_left.1 hndisj hmem) (Finset.mem_insert_self r T)
    have hcop : Nat.Coprime n r := (hr.coprime_iff_not_dvd.mpr hrn).symm
    refine ⟨?_, ?_, ?_⟩
    · -- squarefree (n * r)
      exact (Nat.squarefree_mul hcop).2 ⟨hnsf, hr.squarefree⟩
    · -- card primeFactors = k + 1
      have hpf : (n * r).primeFactors = n.primeFactors ∪ {r} := by
        rw [Nat.primeFactors_mul hn0 hr0, hr.primeFactors]
      have hrnpf : r ∉ n.primeFactors := fun hmem =>
        hrn (Nat.dvd_of_mem_primeFactors hmem)
      rw [hpf, Finset.card_union_of_disjoint (by simpa using hrnpf),
        Finset.card_singleton, hncard]
    · -- disjoint from T
      have hpf : (n * r).primeFactors = n.primeFactors ∪ {r} := by
        rw [Nat.primeFactors_mul hn0 hr0, hr.primeFactors]
      rw [hpf]
      refine Finset.disjoint_union_left.2 ⟨?_, ?_⟩
      · exact Finset.disjoint_of_subset_right (Finset.subset_insert r T) hndisj
      · exact Finset.disjoint_singleton_left.2 hrT
  · -- the value: t = ∑ over the lifted denominators
    rw [Finset.sum_image hinj]
    have hstep : ∀ n ∈ S, (1 : ℚ) / ((f n : ℚ)) = (1 / (n : ℚ)) / (r : ℚ) := by
      intro n _
      have : ((f n : ℕ) : ℚ) = (n : ℚ) * (r : ℚ) := by push_cast [hf]; ring
      rw [this, div_div]
    rw [Finset.sum_congr rfl hstep, ← Finset.sum_div, ← hsum,
      mul_div_assoc, div_self hrQ, mul_one]

end Erdos306


==> anc/lean/Erdos306/Seam.lean <==
/-
  Erdős #306 — towards Lemma "seam" (§4)
  =====================================

  Foundations for the `seam` lemma (proved, not an axiom): the `σ` recursion
  `σ²(N+1) = σ¹(N) + p_N·σ²(N)` and the value bridges `σ¹(N) = Pₙ·A_N`,
  `σ²(N) = Pₙ·B_N`, all proved.  These reduce the seam inequalities to bounds on
  `A_N`, `B_N`.
-/
import Erdos306.Block

namespace Erdos306.Block

open Erdos306 Erdos306.Analytic
open scoped BigOperators

/-- `Pₙ > 0`. -/
theorem P_pos (N : ℕ) : 0 < P N := by
  unfold P; exact Finset.prod_pos (fun k _ => (p_prime k).pos)

/-- `B_N` over pairs `i<j` equals the double sum (`j<i`). -/
theorem B_eq_pairs (N : ℕ) :
    B N = ∑ ij ∈ pairsBelow N, (1 : ℚ) / ((p ij.1) * (p ij.2)) := by
  unfold B pairsBelow
  have hwiden : ∀ i ∈ Finset.range N,
      ∑ j ∈ Finset.range i, (1 : ℚ) / ((p i) * (p j))
        = ∑ j ∈ Finset.range N, if j < i then (1 : ℚ) / ((p i) * (p j)) else 0 := by
    intro i hi
    have hiN : i < N := Finset.mem_range.1 hi
    rw [← Finset.sum_filter]
    apply Finset.sum_congr _ (fun _ _ => rfl)
    ext j; simp only [Finset.mem_range, Finset.mem_filter]; omega
  rw [Finset.sum_congr rfl hwiden, ← Finset.sum_product', ← Finset.sum_filter]
  refine Finset.sum_nbij' (fun ij => (ij.2, ij.1)) (fun ij => (ij.2, ij.1)) ?_ ?_ ?_ ?_ ?_
  · rintro ⟨a, b⟩ h
    simp only [Finset.mem_filter, Finset.mem_product, Finset.mem_range] at h ⊢; omega
  · rintro ⟨a, b⟩ h
    simp only [Finset.mem_filter, Finset.mem_product, Finset.mem_range] at h ⊢; omega
  · rintro ⟨a, b⟩ _; rfl
  · rintro ⟨a, b⟩ _; rfl
  · rintro ⟨a, b⟩ _; rw [mul_comm]

/-- `σ²(N) = Pₙ · B_N`. -/
theorem sig2_eq (N : ℕ) : (sig2 N : ℚ) = (P N : ℚ) * B N := by
  rw [B_eq_pairs]
  unfold sig2
  rw [Finset.mul_sum]
  push_cast
  apply Finset.sum_congr rfl
  intro ij hij
  simp only [pairsBelow, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hij
  have hmul : atom N ij.1 ij.2 * (p ij.1 * p ij.2) = P N := atom_mul hij.2 hij.1.2
  have hcast : (atom N ij.1 ij.2 : ℚ) * ((p ij.1 : ℚ) * (p ij.2)) = (P N : ℚ) := by
    exact_mod_cast hmul
  have hpij : (0 : ℚ) < (p ij.1 : ℚ) * (p ij.2) := by
    have := (p_prime ij.1).pos; have := (p_prime ij.2).pos; positivity
  rw [mul_one_div, eq_div_iff (ne_of_gt hpij)]
  exact hcast

/-- `atom1 N i · p_i = Pₙ` (the feed-atom factorisation). -/
theorem atom1_mul {N i : ℕ} (hi : i < N) : atom1 N i * p i = P N := by
  unfold atom1 atom P
  have h1 : Finset.range (N + 1) \ {i, N} = (Finset.range N).erase i := by
    ext x
    simp only [Finset.mem_sdiff, Finset.mem_range, Finset.mem_insert, Finset.mem_singleton,
      Finset.mem_erase]
    omega
  rw [h1, mul_comm]
  exact Finset.mul_prod_erase (Finset.range N) p (Finset.mem_range.2 hi)

/-- `σ¹(N) = Pₙ · A_N`. -/
theorem sig1_eq (N : ℕ) : (sig1 N : ℚ) = (P N : ℚ) * A N := by
  unfold sig1 A
  rw [Finset.mul_sum]
  push_cast
  apply Finset.sum_congr rfl
  intro i hi
  have hiN : i < N := Finset.mem_range.1 hi
  have hmul : atom1 N i * p i = P N := atom1_mul hiN
  have hcast : (atom1 N i : ℚ) * (p i : ℚ) = (P N : ℚ) := by exact_mod_cast hmul
  have hpi : (0 : ℚ) < (p i : ℚ) := by have := (p_prime i).pos; positivity
  rw [mul_one_div, eq_div_iff (ne_of_gt hpi)]
  exact hcast

/-- The pairs `i<j<N+1` split into the level-`N` pairs and the new column `(i,N)`. -/
theorem pairsBelow_succ (N : ℕ) :
    pairsBelow (N + 1) = pairsBelow N ∪ (Finset.range N).image (fun i => (i, N)) := by
  ext ⟨a, b⟩
  simp only [pairsBelow, Finset.mem_filter, Finset.mem_product, Finset.mem_range,
    Finset.mem_union, Finset.mem_image, Prod.mk.injEq]
  constructor
  · rintro ⟨⟨ha, hb⟩, hab⟩
    rcases Nat.lt_or_ge b N with hbN | hbN
    · exact Or.inl ⟨⟨by omega, hbN⟩, hab⟩
    · exact Or.inr ⟨a, by omega, by omega, by omega⟩
  · rintro (⟨⟨ha, hb⟩, hab⟩ | ⟨i, hi, rfl, rfl⟩)
    · exact ⟨⟨by omega, by omega⟩, hab⟩
    · exact ⟨⟨by omega, by omega⟩, by omega⟩

/-- **σ recursion** `σ²(N+1) = σ¹(N) + p_N · σ²(N)` (from the splitting (R)/(S)). -/
theorem sig2_succ (N : ℕ) : sig2 (N + 1) = sig1 N + p N * sig2 N := by
  unfold sig2 sig1
  rw [pairsBelow_succ]
  have hdisj : Disjoint (pairsBelow N) ((Finset.range N).image (fun i => (i, N))) := by
    rw [Finset.disjoint_left]
    rintro ⟨a, b⟩ hab himg
    simp only [pairsBelow, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hab
    obtain ⟨i, _, hi⟩ := Finset.mem_image.1 himg
    have hbN : b = N := (congrArg Prod.snd hi).symm
    omega
  rw [Finset.sum_union hdisj]
  have hinj : Set.InjOn (fun i => (i, N)) (Finset.range N : Set ℕ) := by
    intro a _ b _ h; simpa using congrArg Prod.fst h
  rw [Finset.sum_image (fun a ha b hb => hinj ha hb)]
  -- the level-N pairs scale by p N; the new column is σ¹
  have hscaled : ∑ ij ∈ pairsBelow N, atom (N + 1) ij.1 ij.2
      = p N * ∑ ij ∈ pairsBelow N, atom N ij.1 ij.2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro ij hij
    simp only [pairsBelow, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hij
    exact atom_succ hij.1.1 hij.1.2
  have hcol : ∑ i ∈ Finset.range N, atom (N + 1) i N = ∑ i ∈ Finset.range N, atom1 N i := by
    apply Finset.sum_congr rfl; intro i _; rfl
  rw [hscaled, hcol]; ring

/-! ### Analytic lemmas for the key seam -/

/-- `S_N = Σ_{i<N} 1/p_i²`. -/
noncomputable def Ssum (N : ℕ) : ℚ := ∑ i ∈ Finset.range N, (1 / (p i : ℚ)) ^ 2

theorem A_succ (N : ℕ) : A (N + 1) = A N + 1 / (p N : ℚ) := by
  unfold A; rw [Finset.sum_range_succ]

theorem S_succ (N : ℕ) : Ssum (N + 1) = Ssum N + (1 / (p N : ℚ)) ^ 2 := by
  unfold Ssum; rw [Finset.sum_range_succ]

/-- The square-sum identity `2 B_N = A_N² − S_N`, proved by induction. -/
theorem two_B_eq (N : ℕ) : 2 * B N = A N ^ 2 - Ssum N := by
  induction N with
  | zero => simp [B, A, Ssum]
  | succ N IH =>
    rw [Analytic.B_succ, A_succ, S_succ,
      show 2 * (B N + A N / (p N : ℚ)) = 2 * B N + 2 * (A N / (p N : ℚ)) from by ring, IH]
    ring

/-- `A_N` is monotone. -/
theorem A_mono : Monotone A := by
  apply monotone_nat_of_le_succ
  intro N; rw [A_succ]
  have : (0 : ℚ) ≤ 1 / (p N : ℚ) := by have := (p_prime N).pos; positivity
  linarith

/-- `S_N ≤ 1 − 1/(N+1)` (telescoping), hence `< 1`. -/
theorem Ssum_le (N : ℕ) : Ssum N ≤ 1 - 1 / ((N : ℚ) + 1) := by
  induction N with
  | zero => simp [Ssum]
  | succ N IH =>
    have hq2 : ((N : ℚ) + 2) ≤ (p N : ℚ) := by exact_mod_cast p_ge N
    have hterm : (1 / (p N : ℚ)) ^ 2 ≤ 1 / ((N : ℚ) + 1) - 1 / ((N : ℚ) + 2) := by
      have hsq : ((N : ℚ) + 1) * ((N : ℚ) + 2) ≤ (p N : ℚ) ^ 2 := by nlinarith [hq2, p_posQ N]
      rw [div_pow, one_pow,
        show (1 : ℚ) / ((N : ℚ) + 1) - 1 / ((N : ℚ) + 2)
          = 1 / (((N : ℚ) + 1) * ((N : ℚ) + 2)) from by field_simp; ring]
      exact one_div_le_one_div_of_le (by positivity) hsq
    rw [S_succ]
    push_cast
    rw [show (1 : ℚ) / ((N : ℚ) + 1 + 1) = 1 / ((N : ℚ) + 2) from by congr 1; ring]
    linarith [IH, hterm]

theorem S_lt_one (N : ℕ) : Ssum N < 1 := by
  have := Ssum_le N
  have : (0 : ℚ) < 1 / ((N : ℚ) + 1) := by positivity
  linarith [Ssum_le N]

/-- `3/2 ≤ A₁₀ ≤ 5` (the actual value is ≈ 1.5340). -/
theorem A10_ge : (3 : ℚ) / 2 ≤ A 10 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := p_values
  unfold A
  simp only [Finset.sum_range_succ, Finset.sum_range_zero,
    h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num

/-- `Pₙ ≥ 2^N`. -/
theorem P_ge (N : ℕ) : 2 ^ N ≤ P N := by
  unfold P
  calc 2 ^ N = ∏ _k ∈ Finset.range N, 2 := by rw [Finset.prod_const, Finset.card_range]
    _ ≤ ∏ k ∈ Finset.range N, p k := Finset.prod_le_prod' (fun k _ => p_two_le k)

/-- `P (N+1) = Pₙ · pₙ`. -/
theorem P_succ (N : ℕ) : P (N + 1) = P N * p N := by
  unfold P; rw [Finset.prod_range_succ]

/-- **Bertrand for consecutive primes**: `p_{N+1} ≤ 2 p_N` (from `Nat.bertrand`,
    using that `nth (N+1)` is the least prime exceeding `nth N`). -/
theorem bertrand_nth (N : ℕ) : p (N + 1) ≤ 2 * p N := by
  obtain ⟨r, hrp, hlt, hle⟩ := Nat.bertrand (p N) (p_prime N).ne_zero
  have hcN : Nat.count Nat.Prime (p N) = N :=
    Nat.count_nth (fun hf => absurd hf Nat.infinite_setOf_prime)
  have hcount : N + 1 ≤ Nat.count Nat.Prime r := by
    have h2 : Nat.count Nat.Prime (p N + 1) = N + 1 := by
      rw [Nat.count_succ, hcN]; simp [p_prime N]
    calc N + 1 = Nat.count Nat.Prime (p N + 1) := h2.symm
      _ ≤ Nat.count Nat.Prime r := Nat.count_monotone Nat.Prime (show p N + 1 ≤ r by omega)
  have hle_r : p (N + 1) ≤ r :=
    calc p (N + 1) = Nat.nth Nat.Prime (N + 1) := rfl
      _ ≤ Nat.nth Nat.Prime (Nat.count Nat.Prime r) :=
          (Nat.nth_strictMono Nat.infinite_setOf_prime).monotone hcount
      _ = r := Nat.nth_count hrp
  omega

/-- `5 pₙ ≤ Pₙ` for `N ≥ 10` (controls the ceiling-slack `+5q` term). -/
theorem five_q_le_P (N : ℕ) (hN : 10 ≤ N) : 5 * p N ≤ P N := by
  obtain ⟨M, rfl⟩ : ∃ M, N = M + 1 := ⟨N - 1, by omega⟩
  have hM : 9 ≤ M := by omega
  have hb : p (M + 1) ≤ 2 * p M := bertrand_nth M
  have hPs : P (M + 1) = P M * p M := P_succ M
  have hPM : 512 ≤ P M := by
    have h := le_trans (Nat.pow_le_pow_right (by norm_num) hM) (P_ge M)
    norm_num at h; exact h
  have hpM : 0 < p M := (p_prime M).pos
  rw [hPs]
  calc 5 * p (M + 1) ≤ 5 * (2 * p M) := by omega
    _ = 10 * p M := by ring
    _ ≤ P M * p M := by nlinarith [hPM, hpM]

/-! ### The key seam inequality, proved -/

/-- The integer core `2q·σ²(N) ≥ 3σ¹(N) + 5q`, proved from the square-sum identity
    `2B=A²−S`, the monotonicity of `A(qA−3)`, and `5q ≤ Pₙ`. -/
theorem key_seam_aux (N : ℕ) (hN : 10 ≤ N) :
    3 * sig1 N + 5 * p N ≤ 2 * (p N * sig2 N) := by
  have hAB : 2 * B N = A N ^ 2 - Ssum N := two_B_eq N
  have hAge : A 10 ≤ A N := A_mono hN
  have hA10 : (3 : ℚ) / 2 ≤ A 10 := A10_ge
  have hA10hi : A 10 ≤ 5 := by have h := A_le 10; norm_num at h; linarith
  have hS : Ssum N < 1 := S_lt_one N
  have hq13 : (13 : ℚ) ≤ (p N : ℚ) := by
    have hm : p 5 ≤ p N := (p_strictMono.monotone (by omega : 5 ≤ N))
    have h5 : p 5 = 13 := p_values.2.2.2.2.2.1
    rw [h5] at hm; exact_mod_cast hm
  have hPpos : (0 : ℚ) < (P N : ℚ) := by exact_mod_cast P_pos N
  have hqpos : (0 : ℚ) < (p N : ℚ) := p_posQ N
  have hfiveq : 5 * (p N : ℚ) ≤ (P N : ℚ) := by exact_mod_cast five_q_le_P N hN
  have hsig1 : (sig1 N : ℚ) = P N * A N := sig1_eq N
  have hsig2 : (sig2 N : ℚ) = P N * B N := sig2_eq N
  -- monotonicity of A(qA−3)
  have hfac : (0 : ℚ) ≤ (p N : ℚ) * (A N + A 10) - 3 := by nlinarith [hqpos, hAge, hA10]
  have hmono : A 10 * ((p N : ℚ) * A 10 - 3) ≤ A N * ((p N : ℚ) * A N - 3) := by
    nlinarith [mul_nonneg (sub_nonneg.2 hAge) hfac]
  -- q(A²−S) − 3A ≥ 1
  have hge1 : (1 : ℚ) ≤ (p N : ℚ) * (A N ^ 2 - Ssum N) - 3 * A N := by
    nlinarith [hmono, hS, hq13, hA10, hA10hi, hqpos,
      mul_nonneg (le_of_lt hqpos) (by linarith [hS] : (0 : ℚ) ≤ 1 - Ssum N),
      mul_nonneg (le_of_lt hqpos) (by nlinarith [hA10] : (0 : ℚ) ≤ A 10 ^ 2 - 9 / 4)]
  -- assemble
  rw [← @Nat.cast_le ℚ]; push_cast; rw [hsig1, hsig2]
  have hkeyeq : 2 * ((p N : ℚ) * (P N * B N)) = P N * ((p N : ℚ) * (A N ^ 2 - Ssum N)) := by
    have h : (p N : ℚ) * (A N ^ 2 - Ssum N) = (p N : ℚ) * (2 * B N) := by rw [hAB]
    rw [h]; ring
  rw [hkeyeq]
  nlinarith [mul_le_mul_of_nonneg_left hge1 (le_of_lt hPpos), hfiveq, hPpos]

/-- **Lemma "seam"** (the key inequality used by the induction step):
    `σ¹(N) + p_N·a_N ≤ p_N·b_N` for `N ≥ 10`. -/
theorem key_seam (N : ℕ) (hN : 10 ≤ N) :
    sig1 N + p N * lo N ≤ p N * hi N := by
  have hkey : 3 * sig1 N + 5 * p N ≤ 2 * (p N * sig2 N) := key_seam_aux N hN
  -- 6 a_N + 4 σ² ≤ 6 b_N + 10, from ⌈⌉/⌊⌋ definitions
  have h6 : 6 * lo N + 4 * sig2 N ≤ 6 * hi N + 10 := by
    simp only [lo, hi, ceil6, flr6]; omega
  have hmul : p N * (6 * lo N + 4 * sig2 N) ≤ p N * (6 * hi N + 10) :=
    Nat.mul_le_mul_left _ h6
  nlinarith [hmul, hkey]

end Erdos306.Block


==> anc/lean/Erdos306/Seed.lean <==
/-
  Erdős #306 — bridging the nth-prime layer to explicit primes (seed range)
  =========================================================================

  To make the `Y₀` onset bound load-bearing on the seed range `10 ≤ N ≤ 13`
  (where Olson does not apply and the paper checks `Y₀ ≤ min{β,β'}` by exact
  computation), we bridge the noncomputable `nth`-based feed atoms `atom1 N i`
  to explicit `smallPrimes`-products, which `native_decide` can evaluate.
-/
import Erdos306.Block
import Erdos306.Defs

namespace Erdos306.Block

open Erdos306 Erdos306.Analytic
open scoped BigOperators

/-- `p k` (the k-th prime, 0-indexed) equals the explicit `smallPrimes[k]` for
    `k < 14`. -/
theorem p_eq_sp (k : ℕ) (hk : k < 17) : p k = smallPrimes[k]! := by
  have key : ∀ (n v : ℕ), Nat.Prime v → Nat.count Nat.Prime v = n → p n = v := by
    intro n v hv hc; unfold p; rw [← hc]; exact Nat.nth_count hv
  interval_cases k <;> exact key _ _ (by native_decide) (by native_decide)

/-- The feed atom `atom1 N i = Pₙ/pᵢ` as an explicit `smallPrimes`-product
    (`= ∏_{k<N, k≠i} smallPrimes[k]`), for `i < N ≤ 13`. -/
theorem atom1_eq (N i : ℕ) (hN : N ≤ 13) (hi : i < N) :
    atom1 N i = ∏ k ∈ Finset.range N \ {i}, smallPrimes[k]! := by
  unfold atom1 atom
  have hset : Finset.range (N + 1) \ {i, N} = Finset.range N \ {i} := by
    ext x
    simp only [Finset.mem_sdiff, Finset.mem_range, Finset.mem_insert, Finset.mem_singleton]
    omega
  rw [hset]
  apply Finset.prod_congr rfl
  intro k hk
  have hkN : k < N := by
    simp only [Finset.mem_sdiff, Finset.mem_range] at hk; exact hk.1
  exact p_eq_sp k (by omega)

/-! ### Explicit (computable) feed/atom/σ² and their bridges -/

/-- Explicit feed atom `Pₙ/pᵢ = ∏_{k<N,k≠i} smallPrimes[k]`. -/
def eatom1 (N i : ℕ) : ℕ := ∏ k ∈ Finset.range N \ {i}, smallPrimes[k]!
/-- Explicit semiprime atom. -/
def eatom (N i j : ℕ) : ℕ := ∏ k ∈ Finset.range N \ {i, j}, smallPrimes[k]!
/-- Explicit pair set. -/
def epairs (N : ℕ) : Finset (ℕ × ℕ) :=
  (Finset.range N ×ˢ Finset.range N).filter (fun ij => ij.1 < ij.2)
/-- Explicit `σ²(N)`. -/
def esig2 (N : ℕ) : ℕ := ∑ ij ∈ epairs N, eatom N ij.1 ij.2
/-- Explicit `⌈σ²/6⌉`. -/
def elo (N : ℕ) : ℕ := ceil6 (esig2 N)

theorem eatom1_eq {N i : ℕ} (hN : N ≤ 13) (hi : i < N) : atom1 N i = eatom1 N i :=
  atom1_eq N i hN hi

theorem eatom_eq {N i j : ℕ} (hN : N ≤ 14) (hi : i < N) (hj : j < N) :
    atom N i j = eatom N i j := by
  unfold atom eatom
  apply Finset.prod_congr rfl
  intro k hk
  have : k < N := by
    simp only [Finset.mem_sdiff, Finset.mem_range] at hk; exact hk.1
  exact p_eq_sp k (by omega)

theorem sig2_eq_e {N : ℕ} (hN : N ≤ 14) : sig2 N = esig2 N := by
  unfold sig2 esig2 pairsBelow epairs
  apply Finset.sum_congr rfl
  intro ij hij
  simp only [Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hij
  exact eatom_eq hN hij.1.1 hij.1.2

theorem lo_eq_e {N : ℕ} (hN : N ≤ 14) : lo N = elo N := by
  unfold lo elo; rw [sig2_eq_e hN]

/-- Explicit `σ¹(N)`. -/
def esig1 (N : ℕ) : ℕ := ∑ i ∈ Finset.range N, eatom1 N i
/-- Explicit `⌊5σ²/6⌋`. -/
def ehi (N : ℕ) : ℕ := flr6 (esig2 N)

theorem sig1_eq_e {N : ℕ} (hN : N ≤ 13) : sig1 N = esig1 N := by
  unfold sig1 esig1
  apply Finset.sum_congr rfl
  intro i hi; exact eatom1_eq hN (Finset.mem_range.1 hi)

theorem hi_eq_e {N : ℕ} (hN : N ≤ 14) : hi N = ehi N := by
  unfold hi ehi; rw [sig2_eq_e hN]

/-- Helper: `∑_{i∈T} atom1 = ∑_{i∈T} eatom1` for `T ⊆ range N`, `N ≤ 13`. -/
private theorem feedsum_eq {N : ℕ} (hN : N ≤ 13) {T : Finset ℕ}
    (hT : T ⊆ Finset.range N) : (∑ i ∈ T, atom1 N i) = ∑ i ∈ T, eatom1 N i :=
  Finset.sum_congr rfl (fun i hi => eatom1_eq hN (Finset.mem_range.1 (hT hi)))

/-! ### The seed `Y₀` onset bounds (`10 ≤ N ≤ 13`), proved by `native_decide` -/

/-- **`Y₀ ≤ β` on the seed range** (bottom strip), PROVED: for `10 ≤ N ≤ 13`,
    every residue is feed-achievable within `[0,β(N)]`. -/
theorem Y0_bound_seed_bot (N : ℕ) (hN10 : 10 ≤ N) (hN13 : N ≤ 13) (r : ℕ) :
    ∃ u, FeedSum N u ∧ u % p N = r % p N ∧ u + p N * lo N ≤ lo (N + 1) := by
  have hcomplete : ∀ s, s < smallPrimes[N]! → ∃ T ∈ (Finset.range N).powerset,
      (∑ i ∈ T, eatom1 N i) % smallPrimes[N]! = s ∧
      (∑ i ∈ T, eatom1 N i) + smallPrimes[N]! * elo N ≤ elo (N + 1) := by
    interval_cases N <;> native_decide
  have hspN : p N = smallPrimes[N]! := p_eq_sp N (by omega)
  have hpos : 0 < smallPrimes[N]! := by rw [← hspN]; exact (p_prime N).pos
  obtain ⟨T, hTpow, hTres, hTbnd⟩ := hcomplete (r % smallPrimes[N]!) (Nat.mod_lt r hpos)
  have hTsub : T ⊆ Finset.range N := Finset.mem_powerset.1 hTpow
  have hfs := feedsum_eq hN13 hTsub
  refine ⟨∑ i ∈ T, atom1 N i, ⟨T, fun i hi => Finset.mem_range.1 (hTsub hi), rfl⟩, ?_, ?_⟩
  · rw [hfs, hspN, hTres]
  · rw [hfs, hspN, lo_eq_e (by omega : N ≤ 14), lo_eq_e (by omega : N + 1 ≤ 14)]
    exact hTbnd

/-- **`Y₀ ≤ β'` on the seed range** (top strip), PROVED for `10 ≤ N ≤ 13`. -/
theorem Y0_bound_seed_top (N : ℕ) (hN10 : 10 ≤ N) (hN13 : N ≤ 13) (r : ℕ) :
    ∃ u, FeedSum N u ∧ u % p N = r % p N ∧ u ≤ sig1 N ∧ hi (N + 1) ≤ u + p N * hi N := by
  have hcomplete : ∀ s, s < smallPrimes[N]! → ∃ T ∈ (Finset.range N).powerset,
      (∑ i ∈ T, eatom1 N i) % smallPrimes[N]! = s ∧
      (∑ i ∈ T, eatom1 N i) ≤ esig1 N ∧
      ehi (N + 1) ≤ (∑ i ∈ T, eatom1 N i) + smallPrimes[N]! * ehi N := by
    interval_cases N <;> native_decide
  have hspN : p N = smallPrimes[N]! := p_eq_sp N (by omega)
  have hpos : 0 < smallPrimes[N]! := by rw [← hspN]; exact (p_prime N).pos
  obtain ⟨T, hTpow, hTres, hTle, hTbnd⟩ := hcomplete (r % smallPrimes[N]!) (Nat.mod_lt r hpos)
  have hTsub : T ⊆ Finset.range N := Finset.mem_powerset.1 hTpow
  have hfs := feedsum_eq hN13 hTsub
  refine ⟨∑ i ∈ T, atom1 N i, ⟨T, fun i hi => Finset.mem_range.1 (hTsub hi), rfl⟩, ?_, ?_, ?_⟩
  · rw [hfs, hspN, hTres]
  · rw [hfs, sig1_eq_e hN13]; exact hTle
  · rw [hfs, hspN, hi_eq_e (by omega : N ≤ 14), hi_eq_e (by omega : N + 1 ≤ 14)]; exact hTbnd

/-! ### Wider explicit bridges for the §5 floor base `11 ≤ N ≤ 16` -/

theorem eatom1_eq16 {N i : ℕ} (hN : N ≤ 16) (hi : i < N) : atom1 N i = eatom1 N i := by
  unfold atom1 atom eatom1
  have hset : Finset.range (N + 1) \ {i, N} = Finset.range N \ {i} := by
    ext x
    simp only [Finset.mem_sdiff, Finset.mem_range, Finset.mem_insert, Finset.mem_singleton]
    omega
  rw [hset]
  apply Finset.prod_congr rfl
  intro k hk
  have hkN : k < N := by simp only [Finset.mem_sdiff, Finset.mem_range] at hk; exact hk.1
  exact p_eq_sp k (by omega)

theorem eatom_eq16 {N i j : ℕ} (hN : N ≤ 16) (hi : i < N) (hj : j < N) :
    atom N i j = eatom N i j := by
  unfold atom eatom
  apply Finset.prod_congr rfl
  intro k hk
  have : k < N := by simp only [Finset.mem_sdiff, Finset.mem_range] at hk; exact hk.1
  exact p_eq_sp k (by omega)

theorem sig2_eq_e16 {N : ℕ} (hN : N ≤ 16) : sig2 N = esig2 N := by
  unfold sig2 esig2 pairsBelow epairs
  apply Finset.sum_congr rfl
  intro ij hij
  simp only [Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hij
  exact eatom_eq16 hN hij.1.1 hij.1.2

theorem sig1_eq_e16 {N : ℕ} (hN : N ≤ 16) : sig1 N = esig1 N := by
  unfold sig1 esig1
  apply Finset.sum_congr rfl
  intro i hi; exact eatom1_eq16 hN (Finset.mem_range.1 hi)

end Erdos306.Block


==> anc/lean/Erdos306/Skeleton.lean <==
/-
  Erdős #306 — the ω = 2 skeleton (integer + rational above threshold)
  ===================================================================

  The architecture of the integer Theorem "main", now over the *concrete* primes.
  After the full elimination `main` rests on no project-specific computational axiom:
  every input below is **proved**, down to the classical `olson` (with `rs_lower`):

    • `covering`     — §3 interval covering, **PROVED** from `Analytic.overlap`
                       (`B_{N+1}≤5B_N`) and `Analytic.B_unbounded` (`B_N→∞`).
    • `central_block`— Lemma "block", now **PROVED**: base case `N₀=10` from the proved
                       `gapfree_base_10`, plus Olson and the proved `Y₀` onset.
    • `main`         — Theorem "main", **PROVED** from `covering`, `central_block`,
                       and the proved reduction `reduction_star`.

  The §5 rational threshold (`omega2_rational`) is a separate result, kept here.
-/
import Erdos306.Diverge
import Erdos306.Reduction

namespace Erdos306

open Erdos306.Analytic
open scoped BigOperators

/-! ## `B₁₀ < 1`, the numeric needed for the bottom of the covering -/

theorem B10_lt : B 10 < 1 := by
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩ := p_values
  unfold B
  simp only [Finset.sum_range_succ, Finset.sum_range_zero,
    h0, h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num

/-! ## The interval covering (§3), proved -/

/-- **Interval covering** (§3), PROVED.  Every `m ≥ 1` lands in a central block:
    some `N ≥ 10` has `B_N/6 ≤ m ≤ 5B_N/6`.  Consequence of overlap
    (`B_{N+1} ≤ 5B_N`) and `B_N → ∞`. -/
theorem covering (m : ℕ) (hm : 1 ≤ m) :
    ∃ N, 10 ≤ N ∧ B N / 6 ≤ (m : ℚ) ∧ (m : ℚ) ≤ 5 * B N / 6 := by
  classical
  -- some level N ≥ 10 reaches above the target
  have hex : ∃ N, 10 ≤ N ∧ (m : ℚ) ≤ 5 * B N / 6 := by
    obtain ⟨N₁, hN₁⟩ := B_unbounded (6 * m / 5)
    refine ⟨max N₁ 10, le_max_right _ _, ?_⟩
    have hmono : B N₁ ≤ B (max N₁ 10) := B_mono (le_max_left _ _)
    have : (6 : ℚ) * m / 5 ≤ B (max N₁ 10) := le_trans hN₁ hmono
    linarith
  -- the least such level
  let P : ℕ → Prop := fun N => 10 ≤ N ∧ (m : ℚ) ≤ 5 * B N / 6
  have hPex : ∃ N, P N := hex
  refine ⟨Nat.find hPex, (Nat.find_spec hPex).1, ?_, (Nat.find_spec hPex).2⟩
  set N := Nat.find hPex with hNdef
  rcases Nat.lt_or_ge 10 N with hlt | hge
  · -- N > 10: minimality at N−1 gives the lower bound via overlap
    have hN1 : 10 ≤ N - 1 := by omega
    have hmin : ¬ P (N - 1) := Nat.find_min hPex (by omega : N - 1 < N)
    have hlow : 5 * B (N - 1) / 6 < (m : ℚ) := by
      by_contra h; push_neg at h; exact hmin ⟨hN1, h⟩
    have hov : B N ≤ 5 * B (N - 1) := by
      have := overlap hN1
      rwa [Nat.sub_add_cancel (by omega)] at this
    linarith
  · -- N = 10: B₁₀/6 < 1 ≤ m
    have hN10 : N = 10 := le_antisymm hge (Nat.find_spec hPex).1
    rw [hN10]
    have : (1 : ℚ) ≤ (m : ℚ) := by exact_mod_cast hm
    have := B10_lt
    linarith

/-! ## The integer theorem `main`

    The central block (Lemma "block") is **no longer an axiom**: it is the proved
    `Block.central_block_int` (induction with base `central_block_base` + the
    proved step), and `main` is assembled in `Bridge.lean` as `Erdos306.main`,
    resting on the (now all **proved**) granular induction inputs `central_block_base`,
    `feed_onset_bot/top`, `seam`. -/

/-! ## The rational extension (§5): above the threshold -/

/-- `N_b`: one more than the largest index of a prime factor of `b`, so that
    `b ∣ P_{idxLargest b}`.  (For each prime `q ∣ b`, `Nat.count Nat.Prime q` is
    its 0-indexed position `q = nth Nat.Prime (count …)`; `+1` makes the primorial
    include it.  `idxLargest 1 = 0`.) -/
def idxLargest (b : ℕ) : ℕ :=
  b.primeFactors.sup (fun q => Nat.count Nat.Prime q + 1)

/- The §5 floor content (`omega2_rational_floor`) and the threshold theorems
   `omega2_rational` / `half_representable` are now **proved** in
   `Erdos306.RationalFloor`, resting on the proved floor band `Block.floor_band`
   and the proved arithmetic-only selection `floor_select` (no longer a monolithic
   subset-sum axiom). -/

end Erdos306


==> anc/lean/Erdos306/Step.lean <==
/-
  Erdős #306 — the induction step (§4): classical inputs and the strip bounds
  ===========================================================================

  This file states the §4 ingredients of the induction step and proves the two
  elementary "strip-length" lemmas outright.

    • `olson`         — Olson's addition theorem (Theorem "olson", classical
                        [Olson1968]); stated as a named axiom.
    • `rs_lower`      — Rosser's prime bound `p_n > n ln n` ([RosserSchoenfeld1962]),
                        weakened to `k·⌊log₂ k⌋ ≤ 2·p_k` (`k ≥ 6`); stated as a named
                        axiom.  These two are the *only* named axioms of the project.
    • `sigma2_succ`   — the recursion `σ²(N+1) = σ¹(N) + q·σ²(N)` (from (R)/(S)).
    • `Bbound`,`Bprime` — Lemmas "Bbound"/"Bprime": both strip lengths β(N),β'(N)
                        dominate `σ¹(N)/6 − q`, proved as integer ceiling/floor
                        arithmetic.

  Here `ceil6 s := ⌈s/6⌉ = (s+5)/6` and `flr6 s := ⌊5s/6⌋ = 5s/6` are the
  central-block endpoints, and we work with the abstract integers `σ¹ = s1`,
  `σ²(N) = s2`, `q = p_{N+1}`, `σ²(N+1) = s1 + q·s2`.
-/
import Mathlib

namespace Erdos306

open scoped BigOperators

/-! ## Classical inputs, as named axioms -/

/-- **Olson's addition theorem** (Theorem "olson", [Olson1968]; BEG15 Thm 2),
    in `ℤ_q` form: an injectively-indexed family `f : s → ℤ_q` of nonzero values
    with `4q < |s|² + 3` has subset sums covering all of `ℤ_q`.  This is the one
    classical input behind the feed residue-completeness (`feed_complete`). -/
axiom olson {q : ℕ} (hq : q.Prime) (s : Finset ℕ) (f : ℕ → ZMod q)
    (hf0 : ∀ i ∈ s, f i ≠ 0) (hinj : Set.InjOn f s) (hcard : 4 * q < s.card ^ 2 + 3) :
    ∀ r : ZMod q, ∃ T ⊆ s, ∑ i ∈ T, f i = r

/-- **Rosser's bound** `p_n > n ln n` (Rosser 1939; Rosser–Schoenfeld 1962), in the
    weakened `log₂` form `k·log₂k ≤ 2·p_k`.  A cited classical theorem, same status as
    `olson`; it lowers the analytic floor/onset tail threshold from `2²⁰` to `512`, so the
    residual is closed by a *finite* in-kernel `native_decide`.  Replaces the project's
    loose `nth_prime_loglin_lower` (factor 7). -/
axiom rs_lower (k : ℕ) (hk : 6 ≤ k) : k * Nat.log 2 k ≤ 2 * Nat.nth Nat.Prime k

/-! ## The recursion and the central-block endpoints -/

/-- `⌈s/6⌉` as a natural. -/
def ceil6 (s : ℕ) : ℕ := (s + 5) / 6
/-- `⌊5s/6⌋` as a natural. -/
def flr6 (s : ℕ) : ℕ := 5 * s / 6

/-- The recursion `σ²(N+1) = σ¹(N) + q·σ²(N)` from the splitting `(R)/(S)` and
    `σ²(N+1) = σ¹ + q σ²` (summing all atoms in the disjoint union). -/
def sigma2_succ (s1 s2 q : ℕ) : ℕ := s1 + q * s2

/-! ## The strip-length lower bounds (Lemmas "Bbound", "Bprime") -/

/-- Ceiling sandwich: `n ≤ 6⌈n/6⌉ ≤ n+5`. -/
private theorem ceil6_sandwich (n : ℕ) : n ≤ 6 * ceil6 n ∧ 6 * ceil6 n ≤ n + 5 := by
  unfold ceil6; omega

/-- Floor sandwich: `5n−5 ≤ 6⌊5n/6⌋ ≤ 5n`. -/
private theorem flr6_sandwich (n : ℕ) : 5 * n ≤ 6 * flr6 n + 5 ∧ 6 * flr6 n ≤ 5 * n := by
  unfold flr6; omega

/-- **Lemma "Bbound"**: `β(N) ≥ σ¹(N)/6 − q`, i.e. `6·β(N) ≥ σ¹(N) − 6q`, where
    `β(N) = ⌈σ²(N+1)/6⌉ − q·⌈σ²(N)/6⌉` and `σ²(N+1) = σ¹ + q·σ²`. -/
theorem Bbound (s1 s2 q : ℕ) :
    (s1 : ℤ) - 6 * q ≤ 6 * ((ceil6 (sigma2_succ s1 s2 q) : ℤ) - q * (ceil6 s2 : ℤ)) := by
  obtain ⟨h1, _⟩ := ceil6_sandwich (sigma2_succ s1 s2 q)
  obtain ⟨_, h2⟩ := ceil6_sandwich s2
  unfold sigma2_succ at h1 ⊢
  have h1' : (s1 : ℤ) + q * s2 ≤ 6 * (ceil6 (s1 + q * s2) : ℤ) := by exact_mod_cast h1
  have h2' : 6 * (q : ℤ) * (ceil6 s2 : ℤ) ≤ q * s2 + 5 * q := by
    have : (q : ℤ) * (6 * (ceil6 s2 : ℤ)) ≤ q * (s2 + 5) := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      exact_mod_cast h2
    nlinarith [this]
  nlinarith [h1', h2']

/-- **Lemma "Bprime"**: `β'(N) ≥ σ¹(N)/6 − q`, where
    `β'(N) = σ¹(N) − ⌊5σ²(N+1)/6⌋ + q·⌊5σ²(N)/6⌋` and `σ²(N+1) = σ¹ + q·σ²`. -/
theorem Bprime (s1 s2 q : ℕ) :
    (s1 : ℤ) - 6 * q ≤
      6 * ((s1 : ℤ) - (flr6 (sigma2_succ s1 s2 q) : ℤ) + q * (flr6 s2 : ℤ)) := by
  obtain ⟨_, h1⟩ := flr6_sandwich (sigma2_succ s1 s2 q)
  obtain ⟨h2, _⟩ := flr6_sandwich s2
  unfold sigma2_succ at h1 ⊢
  have h1' : 6 * (flr6 (s1 + q * s2) : ℤ) ≤ 5 * ((s1 : ℤ) + q * s2) := by exact_mod_cast h1
  have h2' : 5 * (q : ℤ) * s2 - 5 * q ≤ 6 * (q : ℤ) * (flr6 s2 : ℤ) := by
    have : (q : ℤ) * (5 * s2) ≤ q * (6 * (flr6 s2 : ℤ) + 5) := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      exact_mod_cast h2
    nlinarith [this]
  nlinarith [h1', h2']

end Erdos306


==> anc/lean/README.md <==
# Lean 4 / Mathlib companion

A machine-checked companion to the paper

> *Every natural number is a sum of distinct semiprime unit fractions*
> (Erdős problem #306, the integer ω=2 and rational ω≥3 cases) (`../../erdos306.tex`).

It does two things: (1) discharges the paper's finite computational *leaves* in
the Lean kernel via `native_decide`, and (2) lays out the full logical
architecture of every theorem, with the deep / classical inputs isolated as a
small set of **named axioms** and the headline statements *derived* from them.
The entire ω≥3 tower (rational sphenic theorem and the ω≥k closure) is proved
outright from a single ω=2 input.

## Files

| file | content |
|---|---|
| `Erdos306/Defs.lean`     | concrete computable defs: primorial, atoms `D₁,D₂`, subset sums, seam quantities |
| `Erdos306/Finite.lean`   | finite leaves, `native_decide`: base constants at `N₀=10`, central-block endpoints, feed residue-completeness `4≤N≤13`, seams `10≤N≤13`, the BEG `1/7` sphenic identity |
| `Erdos306/Repr.lean`     | `IsOmegaRep` / `RepAvoiding` predicates; the **lift** lemma (proved) |
| `Erdos306/Analytic.lean` | `A_N`,`B_N` over the real primes `nth Nat.Prime`; **Prop "overlap"** `B_{N+1}≤5B_N` for `N≥10` and `B_N` strictly increasing (proved; `B₁₀>1/4` via the explicit first ten primes) |
| `Erdos306/Step.lean`     | the **two classical axioms** `olson` + `rs_lower`; recursion `σ²(N+1)=σ¹+qσ²`; **Lemmas Bbound/Bprime** `β,β' ≥ σ¹/6−q` (proved, ceiling/floor arithmetic) |
| `Erdos306/Onset.lean`    | computable `ℤ_q` knapsack for `Y₀(N)`; **Thm "Y0"** `Y₀(N)≤min{β,β'}` machine-checked for `10≤N≤13`; DP cross-checked vs paper (`Y₀(10)=1500040080`, `β(10)=1653479725`); `Y₀(9)>β(9)` |
| `Erdos306/Reduction.lean`| **Prop "star" (★)** proved: a sum of distinct `1/(pᵢpⱼ)` is ω=2 representable (index→product injective via unique factorisation) |
| `Erdos306/Diverge.lean`  | **`B_N → ∞`** proved from Mathlib's prime-reciprocal divergence + the `p₀`-column bound `B_N ≥ (A_N−1/2)/2` |
| `Erdos306/Block.lean`    | integer subset-sum layer: `atom`,`Reach2`; the **recursion `L²(N+1) ⊇ L¹(N)+p_N·L²(N)`** (`Reach2_succ`), `atom_succ`/`atom_mul`, and **complement symmetry** `Reach2_compl`, all proved |
| `Erdos306/Induction.lean`| the **central-block induction**: step `central_block_step` (three-strip covering) and `central_block_int` **PROVED** by `Nat.le_induction`, from `central_block_base` (now **proved** from `gapfree_base_10`), `feed_onset_bot/top` (**proved** from `olson`+`rs_lower`), `seam` (**proved**) |
| `Erdos306/Floor.lean`    | the **§5 floor band**: floor recurrence step `floor_step` (**proved** via `Reach2_succ`+`Reach2_compl`+`floor_onset`) and the band `floor_band` **PROVED** by induction from `floor_base`/`floor_side` |
| `Erdos306/RationalFloor.lean` | §5 threshold `omega2_rational`/`half_representable` **PROVED**: `reach_to_sum` + the proved `floor_band` + the **proved** selection `floor_select` (generalized covering `covering_from` + primorial divisibility `dvd_P_idxLargest`); residual = analytic ratios + finite small-denominator base |
| `Erdos306/FloorGeneric.lean` | the floor band **generic in the ruler** `pp : ℕ → ℕ`: `atomG`,`Reach2G`,`Reach2_succG`,`Reach2_complG`,`sig2_succG`,`floor_stepG`,`floor_bandG` — all **proved**, no axioms; instantiated by both `p` and the deleted ruler |
| `Erdos306/AnalyticGeneric.lean` | the analytic layer **generic in `pp`**: `AG`,`BG`,`sig2_eqG` (`σ²=P·B`), the `pp_0`-column bound `BG_col`, monotonicity `BG_mono`, and **`BG_unbounded`** (`B→∞` from `¬Summable(1/pp)`) — all **proved** |
| `Erdos306/Chebyshev.lean` | the **Chebyshev bound `cheby`** (`4pₙ<N²+3`, `N≥14`), now **PROVED** with no custom axioms: `centralBinom_le_pow` + `four_pow_lt_mul_centralBinom` ⇒ the π′ lower bound `chebyshev_core` `4ⁿ<n·(2n)^{π′(2n+1)}`; `cheby_reduce` + `cheby_large` (`m=N·(⌊log₂N⌋+2)`) + `cheby_small` (`14≤N≤55`, one `native_decide`) |
| `Erdos306/DeletedRuler.lean` | the **§6 deleted ruler** `pT T = nth(·prime ∧ ·∉T)`: properties; `transport` to `T`-avoiding `p`-pairs; `reach_to_sumQ`; the floor band `floor_band_q`; **`not_summable_pT`** (Mertens − finite `T`) ⇒ **`Bq_unbounded`**; and divisibility `dvd_PGq_of_le` — all **proved** |
| `Erdos306/RationalFloorAvoiding.lean` | §6 bookkeeping; **`omega2_floor_avoiding` PROVED** over the deleted ruler (`floor_band_q`+`reach_to_sumQ`+`transport`+the **proved** selection `floor_select_q`); residual = `q`-base/side/onset + ratios; `omega2_avoiding` proved + `reduction_star_avoiding` |
| `Erdos306/Skeleton.lean` | ω=2 architecture: `central_block` + `covering` + `reduction` ⇒ integer `main`; the §5 `covering` and `idxLargest` |
| `Erdos306/Omega3.lean`   | ω≥3 tower: `rational_omega3`, `rational_omega_ge3`, **proved** from `omega2_avoiding` + `lift` |

## Proved vs. assumed

**Proved in-kernel** (no axioms beyond Lean/Mathlib):

- every fact in `Finite.lean` (the genuinely finite computations, by the
  compiled evaluator);
- **Prop "overlap"** `B_{N+1} ≤ 5B_N` (`N≥10`) and `B_N` strictly increasing,
  over the real primes `nth Nat.Prime` (`Analytic.lean`);
- **Lemmas Bbound/Bprime** `β,β' ≥ σ¹/6 − q` (`Step.lean`);
- the `lift` (Lemma "lift", §6);
- the whole ω≥3 tower — `rational_omega3` (Theorem "omega3") and
  `rational_omega_ge3` (Corollary "omegak") — via `omega2_avoiding` (itself proved),
  by the descent that keeps the index `|T|+k` invariant;
- the **entire §5 floor reachability**: the floor band `floor_band` + step
  `floor_step` (`Floor.lean`) **and** the level/band selection `floor_select`
  (`RationalFloor.lean`, via the proved generalized covering `covering_from` and
  primorial divisibility `dvd_P_idxLargest`) — so `omega2_rational` rests only on
  the analytic floor ratios, the §5 base/side/onset, and a finite small-denominator
  base, with no covering or reachability assumed;
- the **§6 engine** `omega2_floor_avoiding` itself, over the **deleted ruler**
  `q = pT T` (the primes not in `T`, `DeletedRuler.lean`): the generic floor band
  `floor_bandG` (`FloorGeneric.lean`, no custom axioms) instantiated at `q`, the
  `reach_to_sumQ` bridge, and the `transport` back to `T`-avoiding `p`-pairs — so
  `rational_omega3`/`rational_omega_ge3` rest on no `q`-side axiom at all — every deleted-ruler
  floor input `{floor_base_q, floor_side_q, floor_onset_q, floor_select_q}` is **proved** (ruler
  agreement at `2²⁰` + the convergent `q`-tail).  (Every
  `q`-level is `T`-free by construction, so — unlike the earlier full-ruler attempt
  — the selection is sound for *all* `a/b ≥ Γ`.)

The named-axiom surface has been driven down to its **irreducible core: 2 axioms — both
cited classical theorems**, with **NO computational / program-output axiom remaining**.
Every analytic tail, every §6 deleted-ruler (`q`-side) axiom, every small-`N` floor base, the
residual small-denominator sliver, **the `L²(10)` reachability, the onset `Y₀` DP, and the §5
floor convergence** are all now **proved** — `native_decide` over explicit, kernel-evaluated
data plus the structural lemmas.  The keystone is the §5 floor half-width `cwid`, **anchored**
at the brute-forced gap-free floor of `L²(10)`; the §6 floor follows by **ruler agreement** under
`Avoid`.  Chebyshev (`cheby`), the Mertens divergence, and the whole combinatorial layer are proved
outright.  (Audit: `lake env lean Results.lean` → `#print axioms erdos306`.)

- **Classical, cited (2):** `olson` (Olson's addition theorem) and `rs_lower` (Rosser's prime bound).

| axiom | source | what it stands for |
|---|---|---|
| `olson` | Thm "olson" (§4); [Olson1968] | **Olson's addition theorem** (ℤ_q form).  `feed_complete` is **proved** from it for `N≥14`; `feed_complete_small` (`10≤N≤13`) is `native_decide` |
| `Erdos306.rs_lower` | Rosser 1939; Rosser–Schoenfeld 1962 | **Rosser's prime bound** `p_n > n ln n`, in the weakened integer form `k·⌊log₂ k⌋ ≤ 2·p_k` for `k ≥ 6` (`Nat.log 2 k`; `p_k = Nat.nth Nat.Prime k`; declared in `Step.lean` beside `olson`).  Lowers **both** the §5 floor tail (`2²⁰→512`) and the §4 onset tail (`8192→512`) so each residual closes by a finite `native_decide`; replaces the project's loose factor-7 `nth_prime_loglin_lower` |

**Now proved (formerly axioms).**  All three genuinely-computational program-output axioms were eliminated:
- **`floor_cost_sum`** → the §5 floor `γ_N ≤ 1/5` is now the **theorem** `Floor.floor_ratio5`
  (`γ_N ≤ 192/1000`): an in-kernel onset DP base `[10,256]` (`γ_256 ≤ 162/1000`) + the σ-window mid
  `[256,16384]` + the analytic tail `[16384,∞)` (`term_full_bound512`, off `rs_lower`).
- **`Y0_onset_finite`** → the **theorem** `Block.Y0_onset`: a tight witness DP on `[14,40)` (where the
  loose σ(C) bound is false) + the σ(C) bound on `[40,512)` (a 512-prime table `Onset.tF` bridged to `p`)
  + the analytic tail `[512,∞)` (`six_sigmaC_le_sig1_RS`, from `rs_lower`).
- **`gapfree_base_10`** → the **theorem** `Block.gapfree_base_10`: the lower-half reachability of `L²(10)`
  is an in-kernel `Nat` subset-sum bitset of the 45 `D₂(10)` atoms, **masked at `⌊σ²/2⌋`** so every shift
  exponent stays under the `2³²` `Nat.shiftl` kernel guard; a verified subset-sum DP soundness lemma lifts
  the 385 MB band check to `Reach2 10`, and `Reach2_compl` mirrors it to the upper half (`Gapfree` namespace).
- (earlier) `central_block_base`, `floor_base`, `floor_base_q`, `feed_complete_small`,
  `feedCompleteQ_small`, the `11≤N≤16` floor base `floor_{ratio6,side}_finite`, the `∀N≥11` floor inputs
  and **all** their `_tail` halves, the entire §6 deleted-ruler floor `floor_{…}_q`, the residual
  **`sliver_base`** (47-entry `box_check`), and `Skeleton.covering`/`reduction`.

`#print axioms erdos306` lists exactly `olson` + `rs_lower`, plus the Lean/Mathlib foundations
(`propext`, `Classical.choice`, `Quot.sound`) and the `native_decide` TCB (`ofReduceBool`, `trustCompiler`).

### Per-result coverage (paper → Lean)

| paper result | Lean | status |
|---|---|---|
| Prop "star" (★, reduction) | `reduction_star` (`Skeleton.reduction` for `main`) | **proved** |
| Lemma "block" (central block) | `Block.central_block_int` | **proved by induction** (base axiom + proved step) |
| — induction step (three-strip) | `Block.central_block_step` | **proved** ← `feed_onset`,`seam`,`Reach2_succ` |
| — recursion `L²(N+1)⊇L¹(N)+p_N L²(N)` | `Block.Reach2_succ` | **proved** |
| — base case `N₀=10` (771 MB) | `central_block_base` ← `gapfree_base_10` | **proved** (sub-band of the now-**proved** `gapfree_base_10` masked-bitset `native_decide`) |
| Prop "base" (N₀=10 constants) | `P10_eq`,`sigma2_10`,`block10`,… | **native_decide**; full `L²(10)` reachability now **proved** (`gapfree_base_10`) |
| Prop "overlap" `B_{N+1}≤5B_N` | `Analytic.overlap` | **proved** |
| Thm "main" (integer ω=2) | `main` | proved ← block+covering+★ |
| Chebyshev `4pₙ<N²+3` | `Block.cheby` (`Cheby.cheby`) | **proved** ← central binomial π′ lower bound (no custom axioms) |
| Thm "olson" | `olson` | axiom (classical) |
| Lemma "seam" (key inequality) | `Block.key_seam` | **proved** (via `2B=A²−S`, `bertrand_nth` from `Nat.bertrand`, `5pₙ≤Pₙ`); seeds also `native_decide` (`seams_10_to_13`) |
| Fact "olson-feed" | `Block.feed_complete` | **proved** from `olson` (`N≥14`) + `feed_complete_small` (`N≤13`); distinctness of feed residues mod `q` proved via `atom1_mul` in `ZMod q` |
| Lemma "Bbound"/"Bprime" | `Bbound`,`Bprime` | **proved** |
| Thm "Y0" `Y₀≤min{β,β'}` | `Y0_le_strips_10_13` | **proved**: witness DP `[14,40)` + σ(C) `[40,512)` + analytic tail `N≥512` (`rs_lower`) — was a `14≤N≤8191` axiom |
| Thms "above"/"uniform" (§5) | `omega2_rational` | **proved** ← `floor_band` + `reach_to_sum` + `floor_select` |
| — §5 floor recurrence step | `Block.floor_step` | **proved** ← `Reach2_succ`,`Reach2_compl`,`floor_onset` |
| — §5 floor band | `Block.floor_band` | **proved by induction** (`floor_base`+`floor_step`) |
| — §5 selection (covering+÷) | `floor_select` | **proved** ← `covering_from`, `dvd_P_idxLargest` (both proved) + the **proved** ratios `floor_ratio5/6` + the **proved** sliver `sliver_base` (`native_decide`) |
| Thm "beg3" (ω=3 block) | — | **not used** — the ω≥3 tower is **proved** from `omega2_avoiding`+`lift`, with no `beg3` axiom |
| Lemma "lift" | `lift` | **proved** |
| Lemma "finiteT" (§6 engine) | `omega2_avoiding` | **proved** ← `omega2_floor_avoiding` + `reduction_star_avoiding` |
| — generic floor band | `FloorGen.floor_bandG` | **proved**, no custom axioms; generic in the ruler `pp` |
| — §6 deleted ruler / transport | `pT`,`deletedIdx`,`transport`,`reach_to_sumQ` | **proved** (`DeletedRuler.lean`) |
| — §6 deleted-ruler band | `floor_band_q` | **proved** ← `floor_bandG` + `q`-base/side/onset |
| — §6 deleted-ruler `B^q→∞` | `Bq_unbounded` | **proved** ← generic `BG_unbounded` + `not_summable_pT` (Mertens − finite `T`) |
| — §6 selection | `floor_select_q` | **proved** ← `Bq_unbounded` + `dvd_PGq_of_le` + `sig2_eqQ` + the now-**proved** `floor_ratio5_q`/`floor_ratio6_q` |
| — §6 floor reachability | `omega2_floor_avoiding` | **proved** ← `floor_band_q` + `reach_to_sumQ` + `transport` + `floor_select_q` |
| Lemma "H3" | `Hstmt_three` | **proved** |
| Lemma "descent" | `Hstmt_succ` | **proved** |
| Thm "omega3" (rational ω=3) | `rational_omega3` | **proved** |
| Cor "omegak" (ω≥3) | `rational_omega_ge3` | **proved** |
| Conj "star" (γ_N→0) | `ConjStar`,`omega2_complete_of_star` | statement (open); conditional close proved |

Inspect the exact dependency surface of any result with, e.g.

```lean
#print axioms Erdos306.rational_omega3
#print axioms Erdos306.main
```

## Building

The toolchain (`leanprover/lean4:v4.25.0-rc2`) is pinned in `lean-toolchain` and
installs automatically via `elan`; Mathlib is pinned in `lake-manifest.json` to a
fixed revision whose prebuilt cache `lake exe cache get` downloads, so no multi-hour
Mathlib rebuild is needed:

```sh
lake exe cache get        # download the prebuilt Mathlib oleans for the pinned revision
lake build                # type-check all 23 modules of this project
```

**Expected time.** `lake build` is *not* instantaneous: several leaves are verified by
the kernel **re-running compiled computations** (`native_decide`), so a full check takes
**on the order of ten minutes and a few GB of RAM** on a current machine — the bulk being
the handful of in-kernel `native_decide` evaluations (the largest is the `L²(10)`
reachability bitset; see `Erdos306/Induction.lean`).  The `cache get` download is a
separate one-time step (minutes, network-dependent).

The finite facts use `native_decide` (the trusted compiled evaluator, `ofReduceBool` /
`trustCompiler`); the rest is ordinary kernel checking.  Audit the axiom surface of any
result with `#print axioms` — e.g. `lake env lean Results.lean` prints the dependencies of
`erdos306` (exactly `olson` + `rs_lower`).


==> anc/lean/Results.lean <==
/-
  Erdős #306 — the paper's four headline results, as one self-contained theorem.

  Every symbol in the statement is standard Mathlib (`Finset`, `Squarefree`,
  `Nat.primeFactors`, `Nat.nth`, `Nat.count`, `Finset.sup/range`, `∑`, `ℚ`); none of
  ours appears, so a reviewer who trusts Mathlib needs no other file.

  Reviewer checklist:
    1. READ the statement of `erdos306` — the four claims of the paper, verbatim.
    2. RUN  `lake env lean Results.lean` — checks the proof and prints, via
       `#print axioms erdos306`, every axiom the development rests on.

  Reproducing the build (x86_64; oleans are NOT portable, so rebuild):
    • `lake exe cache get`  — fetch the pinned Mathlib oleans for this arch first;
    • `lake build`          — full check ≈ 8–10 min wall on a recent multicore CPU.
    The wall time and peak memory are dominated by a handful of in-kernel
    `native_decide` evaluations (the §5 floor onset DP, the onset eliminator, and the
    masked L²(10) gap-free bitset, which materialises a ~385 MB `Nat`).  Budget at
    least 8 GB RAM (16 GB comfortable); the toolchain and exact Mathlib revision are
    pinned in `lean-toolchain` / `lake-manifest.json`.

  Reading `#print axioms erdos306`:
    • propext / Classical.choice / Quot.sound   — Lean/Mathlib foundations;
    • Lean.ofReduceBool / Lean.trustCompiler     — `native_decide` (trusts the compiler);
    • any `Erdos306.…`                           — a named axiom = an assumed input;
    • sorryAx                                     — a hole (absent here).
-/
import Erdos306
open Erdos306 Erdos306.Analytic

/-- **The four headline theorems of the paper, as one self-contained statement.**

  `∃ S : Finset ℕ, (∀ n ∈ S, Squarefree n ∧ n.primeFactors.card = k) ∧ t = ∑ n ∈ S, 1/n`
  reads: `t` is a sum of *distinct* unit fractions whose denominators are products of
  `k` distinct primes (`k=2` semiprime, `k=3` sphenic).

  1. integer ω = 2 — every `m ≥ 1` is such a sum;
  2. rational ω = 2 — every `a/b` (`b` squarefree) at/above `min(B_{N_b}/6, 1/5)`, with
     the threshold spelled out: `N_b = b.primeFactors.sup (q ↦ Nat.count Nat.Prime q+1)`
     and `B N = ∑_{i<N} ∑_{j<i} 1/(p_i p_j)`, `p i = Nat.nth Nat.Prime i`;
  3. rational ω = 3 — every `a/b` (`b` squarefree), sphenic denominators;
  4. ω ≥ 3 — the same for every `k ≥ 3`. -/
theorem erdos306 :
    -- ① integer ω = 2: every m ≥ 1 is a sum of distinct semiprime unit fractions.
    (∀ m : ℕ, 1 ≤ m →
      ∃ S : Finset ℕ,                              -- a finite set S (⇒ denominators distinct)
        (∀ n ∈ S, Squarefree n ∧ n.primeFactors.card = 2)  -- each n = product of 2 distinct primes
        ∧ (m : ℚ) = ∑ n ∈ S, (1 : ℚ) / (n : ℚ)) ∧          -- and m = ∑ 1/n
    -- ② rational ω = 2: every a/b (b squarefree) at or above the explicit threshold
    --    min(B_{N_b}/6, 1/5) is representable.  The threshold, spelled out:
    --      N_b = index of b's largest prime factor = b.primeFactors.sup (q ↦ #primes ≤ q)
    --      B N = ∑_{j<i<N} 1/(p_i p_j),   p i = the i-th prime = Nat.nth Nat.Prime i
    (∀ a b : ℕ, 0 < a → 0 < b → Squarefree b →
      min ((∑ i ∈ Finset.range (b.primeFactors.sup (fun q => Nat.count Nat.Prime q + 1)),  -- i < N_b
              ∑ j ∈ Finset.range i,                                                          -- j < i
                (1 : ℚ) / ((Nat.nth Nat.Prime i : ℚ) * (Nat.nth Nat.Prime j : ℚ)))          -- 1/(p_i p_j)
            / 6)                                                                             -- B_{N_b}/6
          (1 / 5) ≤ (a : ℚ) / (b : ℚ) →                                                     -- min(·, 1/5) ≤ a/b
      ∃ S : Finset ℕ, (∀ n ∈ S, Squarefree n ∧ n.primeFactors.card = 2) ∧
        (a : ℚ) / (b : ℚ) = ∑ n ∈ S, (1 : ℚ) / (n : ℚ)) ∧
    -- ③ rational ω = 3: every a/b (b squarefree) is a sum of distinct sphenic unit fractions.
    (∀ a b : ℕ, 0 < a → 0 < b → Squarefree b →
      ∃ S : Finset ℕ, (∀ n ∈ S, Squarefree n ∧ n.primeFactors.card = 3) ∧
        (a : ℚ) / (b : ℚ) = ∑ n ∈ S, (1 : ℚ) / (n : ℚ)) ∧
    -- ④ ω ≥ 3: the same for every k ≥ 3 (denominators = products of k distinct primes).
    (∀ k a b : ℕ, 3 ≤ k → 0 < a → 0 < b → Squarefree b →
      ∃ S : Finset ℕ, (∀ n ∈ S, Squarefree n ∧ n.primeFactors.card = k) ∧
        (a : ℚ) / (b : ℚ) = ∑ n ∈ S, (1 : ℚ) / (n : ℚ)) := by
  refine ⟨fun m hm => ?_, fun a b ha hb hsf hthr => ?_,
          fun a b ha hb hsf => ?_, fun k a b hk ha hb hsf => ?_⟩
  · obtain ⟨S, hS, hsum⟩ := main m hm
    exact ⟨S, fun n hn => ⟨(hS n hn).1, (hS n hn).2.1⟩, hsum⟩
  · obtain ⟨S, hS, hsum⟩ := omega2_rational a b ha hb hsf hthr
    exact ⟨S, fun n hn => ⟨(hS n hn).1, (hS n hn).2.1⟩, hsum⟩
  · obtain ⟨S, hS, hsum⟩ := rational_omega3 a b ha hb hsf
    exact ⟨S, fun n hn => ⟨(hS n hn).1, (hS n hn).2.1⟩, hsum⟩
  · obtain ⟨S, hS, hsum⟩ := rational_omega_ge3 k hk a b ha hb hsf
    exact ⟨S, fun n hn => ⟨(hS n hn).1, (hS n hn).2.1⟩, hsum⟩

#print axioms erdos306

/-!
## The named axioms — exactly the 2 in the `#print axioms erdos306` above

**Zero analytic `_tail` axioms, zero `q`-side axioms, zero small-`N` floor axioms, zero
small-denominator sliver axiom, zero opaque floor-cost axiom, zero onset axiom, zero `L²(10)`
reachability axiom.** What remains is **exactly 2 cited classical theorems** (`olson`, `rs_lower`)
— and NO computational/program-output axiom at all.  Everything else — the §4 central block,
the §5 integer floor and the §6 deleted-ruler floor in full, the **`L²(10)` gap-free floor**
(`gapfree_base_10`, now a `native_decide` theorem — see below), the `11≤N≤16` floor base
(`floor_{ratio6,side}_finite`), the small-`N` feed completeness (`feed_complete_small`), the
**onset** (`Block.Y0_onset`), and the **residual sliver** (`sliver_base`) — is a theorem,
kernel-checked via `native_decide` (`ofReduceBool`/`trustCompiler`, already in the TCB).

The keystone was **anchoring** `cwid` at the brute-forced gap-free floor of `L²(10)`
(`cwidBase = 740082854`): the pure recurrence from `cwid 0 = 0` overshoots the true floor ~2.5×
(γ→0.31) and would make `γ ≤ 1/5` false; anchored, γ converges to ≈0.166.  The §5 floor bound
`γ_N ≤ 1/5` is now a **theorem** (`floor_ratio5`), not an axiom: an in-kernel onset DP
(`native_decide`, base `[10,256]`, `γ_256 ≤ 162/1000`, ~2 min) + the σ-window mid `[256,16384]`
(`native_decide`, `≤ 13.5/1000`) + the analytic tail `[16384,∞)` (`term_full_bound512` off
`rs_lower`, `≤ 16/1000`) give `γ_N ≤ 192/1000 < 1/5`.  The earlier opaque `floor_cost_sum`
(assert `γ_{2²⁰} ≤ 181/1000` over astronomical integers) is **gone** — replaced by a real
kernel computation plus one cited prime bound.  The `q`-floor follows from the integer floor
by ruler agreement under `Avoid` + the convergent `q`-tail (`term_full_boundQ`).

**Bucket 1 — external classical theorems** (cited, not ours; 2):
  • `olson`    — Olson's addition theorem (J. Combin. Theory 5 (1968) 45–52);
  • `rs_lower` — Rosser's prime bound `p_n > n ln n` (Rosser 1939; Rosser–Schoenfeld 1962), in the
    weakened `log₂` form `k·log₂k ≤ 2·p_k`.  Lowers **both** the analytic floor tail threshold
    (`2²⁰`→`512`) **and** the analytic onset tail threshold (`8192`→`512`, `six_sigmaC_le_sig1_RS`),
    so each residual is closed by a *finite* `native_decide`.

**Bucket 2 — genuinely computational program output: NONE.**  All such axioms were eliminated:

  • **`gapfree_base_10`** (the `L²(10)` gap-free floor `[cwidBase, σ²−cwidBase] ⊆ L²(10)`, formerly the
    only ~771 MB axiom) is now a `native_decide` **theorem** (`Block.gapfree_base_10`).  The lower-half
    reachability of `L²(10)` is computed in-kernel as a single `Nat` subset-sum bitset of the 45 atoms,
    **masked at `⌊σ²/2⌋`** so every shift exponent stays under the `2³²` `Nat.shiftl` guard (the naive
    full-`σ²` mask `1<<<6.17e9` overflows it — that was the original blocker).  A verified subset-sum DP
    soundness lemma lifts the 385 MB band check to `Reach2 10`, and `Reach2_compl` mirrors it to the upper
    half.  (Generic bit lemmas keep the kernel from ever reducing the `2^{2.3e9}` masks.)  **Both** the §4
    central block (`central_block_base`) and the §5 floor base (`floor_base`) derive from it.

  • **`Y0_onset_finite`** (→ `Block.Y0_onset` theorem): `rs_lower` proves the analytic onset tail
    `6σ(C)+6q ≤ σ¹` for `N ≥ 512`, and a 512-prime table (`Onset.tF`, bridged to `p` by `tF_eq`) with
    computable `σ¹`/`σ(C)` shadows closes `[14,512)` by two `native_decide`s — a tight witness DP on
    `[14,40)` (where the loose `σ(C)` bound is false) and the `σ(C)` bound on `[40,512)`.

**Bucket 3 — analytic tail / small-`N` floor / `q`-side / sliver / onset / reachability axioms: NONE.**
The residual sliver `sliver_base` (`B(N_b)/6 ≤ a/b < γ_10`, the 47 coprime `a/b` of
`anc/sliver_table.py`) is now `native_decide` over the box `box_check`: the lower bound forces
`N_b ≤ 6` (`b ∣ 30030`), and the finite `(a,b)` box reduces by `gcd` to one of the 47 tabulated
reachable placements `a·P_N/b ∈ L²(N)`, `N ≤ 9`.
-/

-- The 2 named axioms — both cited classical theorems (no computational/program-output axiom):
#check @Erdos306.olson
#check @Erdos306.rs_lower


==> anc/lean/lake-manifest.json <==
{
  "version": "1.1.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "054cd9c362f44e983b61aa89ba624b2c9a9a162a",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "054cd9c362f44e983b61aa89ba624b2c9a9a162a",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "8864a73bf79aad549e34eff972c606343935106d",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "2ed4ba69b6127de8f5c2af83cccacd3c988b06bf",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "451499ea6e97cee4c8979b507a9af5581a849161",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "fb8ed0a85a96e3176f6e94b20d413ea72d92576d",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.77",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "ca519018e8bdc34d7bb4ecf0c8d39634a8c15300",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "95c2f8afe09d9e49d3cacca667261da04f7f93f7",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "4f1632ef39c006eee1e4686dce8739d9f2fb3063",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "72ae7004d9f0ddb422aec5378204fdd7828c5672",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.25.0-rc2",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "my_first_lean_project",
  "lakeDir": ".lake"
}


==> anc/lean/lakefile.toml <==
name = "erdos306"
defaultTargets = ["Erdos306"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "054cd9c362f44e983b61aa89ba624b2c9a9a162a"

[[lean_lib]]
name = "Erdos306"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.25.0-rc2

==> anc/olson_tail.py <==
"""Reproduce the analytic-tail bound and the Olson-deletion crossover (exact-ish).

  * crossover k_0 = 120: least k such that the ceil(sqrt(4 p_k - 3)) largest ruler
    primes (the first k-1 primes) all exceed p_k / 2 after deleting one of them;
    equivalently p_{k - ceil(sqrt(4 p_k - 3)) - 1} > p_k / 2.  For k > k_0 the
    deletion bound w_k <= 4/sqrt(p_k) holds, by Olson's addition theorem.
  * uniform-threshold tail   sum_{k>300} 4/p_k^{3/2} = 0.0191 (Thm uniform);
  * finite-set tail          sum_{k>220} 4/p_k^{3/2} = 0.024  (Lemma finiteT).
Both are convergent prime sums bounded above by the proven w_k <= 4/sqrt(p_k).
"""
import math


def primes_upto(n):
    """All primes <= n by a simple sieve (exact)."""
    if n < 2:
        return []
    sieve = bytearray([1]) * (n + 1)
    sieve[0] = sieve[1] = 0
    for i in range(2, int(n**0.5) + 1):
        if sieve[i]:
            sieve[i * i :: i] = bytearray(len(sieve[i * i :: i]))
    return [i for i in range(2, n + 1) if sieve[i]]


def crossover_k0(limit=2000):
    ps = primes_upto(50000)  # plenty for k up to a few thousand
    for k in range(6, limit):
        pk = ps[k - 1]                       # p_k (1-indexed)
        m = math.isqrt(4 * pk - 3)
        if m * m < 4 * pk - 3:
            m += 1                           # ceil(sqrt(4 p_k - 3))
        idx = k - m - 1                      # index (1-based) of the smallest of
        if idx < 1:                          # the m largest ruler primes p_1..p_{k-1}
            continue
        smallest_large = ps[idx - 1]
        if smallest_large > pk / 2:
            return k, pk
    return None, None


def tail(kstart, pmax=5_000_000):
    """sum_{k>=kstart} 4 / p_k^{3/2}, summed over primes up to pmax (convergent)."""
    ps = primes_upto(pmax)
    total = 0.0
    for k in range(kstart, len(ps) + 1):
        pk = ps[k - 1]
        total += 4.0 / pk**1.5
    return total, len(ps)


if __name__ == "__main__":
    k0, pk0 = crossover_k0()
    print("== Olson deletion crossover ==")
    print(f"  k_0 = {k0}  (p_{k0} = {pk0})   [paper: k_0 = 120, p_120 = 659]")

    print("\n== analytic tails sum_{k>K0} 4/p_k^{3/2} (convergence) ==")
    for K0, target in [(300, "0.0191 (Thm uniform)"), (220, "0.024 (Lemma finiteT)")]:
        print(f"  K0={K0}  (paper: {target})")
        for pmax in [100_000, 1_000_000, 5_000_000]:
            t, _ = tail(K0 + 1, pmax)
            print(f"    primes up to {pmax:>9d}: tail = {t:.4f}")


==> anc/onset.py <==
"""Reproduce the residue-side computations (polynomial, exact).

Covers:
  * Y_0(N)/P_N, the normalized onset radius of the single-prime feed (paper App. A);
  * w_k = Y_0(k-1)/P_{k-1}, the floor-recurrence cost (Thm A'/uniform threshold);
  * w_k^excl(s), the cost with one ruler prime deleted (omega=3, Lemma A-uniform);
  * w_k^max, the worst single-prime deletion, and the partial sum 0.0498.

Method: a min-weight 0/1 knapsack over Z/p_k.  cost[r] = least real weight
sum_{i in T} 1/p_i over subsets T of the (punctured) ruler whose inverse-residues
sum to r mod p_k.  One pass per ruler prime with a fresh buffer enforces 0/1.
This is the paper's eq:wmin / eq:wexcl; it is O(p_k * k), not exponential.
"""
from fractions import Fraction


def first_primes(k):
    """The first k primes p_1..p_k (exact, trial division; ample for these ranges)."""
    ps, c = [], 2
    while len(ps) < k:
        if all(c % p for p in ps if p * p <= c):
            ps.append(c)
        c += 1
    return ps


def primorial(k):
    """P_k = p_1 * ... * p_k (exact)."""
    out = 1
    for p in first_primes(k):
        out *= p
    return out


def modinv(a, p):
    return pow(a % p, p - 2, p)  # p prime


def wcost(k, exclude=()):
    """max over residues of the min reciprocal-weight to hit it, ruler = first
    k-1 primes with indices in `exclude` (1-based) removed; modulus p_k.
    Returns (wmax, covered) where wmax is a float and covered is a bool."""
    ps = first_primes(k)
    pk = ps[-1]
    INF = float("inf")
    cost = [INF] * pk
    cost[0] = 0.0
    for i in range(1, k):  # ruler prime p_i = ps[i-1], i = 1..k-1
        if i in exclude:
            continue
        inv = modinv(ps[i - 1], pk)
        w = 1.0 / ps[i - 1]
        buf = cost[:]  # fresh buffer => each prime used at most once
        for x in range(pk):
            c = cost[x]
            if c < INF:
                y = x + inv
                if y >= pk:
                    y -= pk
                if c + w < buf[y]:
                    buf[y] = c + w
        cost = buf
    covered = all(c < INF for c in cost)
    return (max(cost) if covered else INF), covered


def y0_normalized(N):
    """Y_0(N)/P_N = w-cost at level k=N+1 with modulus p_{N+1}."""
    return wcost(N + 1)[0]


def y0_exact(N):
    """Exact integer Y_0(N) = max_r min{ sum S : S subset of D_1(N), sum S = r (mod q) },
    D_1(N) = { P_N/p_i : i<=N }, q = p_{N+1} (an integer-valued knapsack over Z_q)."""
    ps = first_primes(N + 1)
    q = ps[-1]
    P = primorial(N)
    cost = [None] * q
    cost[0] = 0
    for i in range(N):           # atom value v = P_N / p_i, residue v mod q
        v = P // ps[i]
        res = v % q
        buf = cost[:]
        for x in range(q):
            c = cost[x]
            if c is not None:
                y = (x + res) % q
                if buf[y] is None or c + v < buf[y]:
                    buf[y] = c + v
        cost = buf
    return max(cost)             # finite by residue-completeness of the feed


def beta_strips(N):
    """Exact integer strip lengths beta(N)=a_{N+1}-q a_N, beta'(N)=sigma1-b_{N+1}+q b_N,
    with a_N=ceil(sigma2(N)/6), b_N=floor(5 sigma2(N)/6) (Def. Y0)."""
    ps = first_primes(N + 1)
    q = ps[-1]
    s2 = lambda M: sum(primorial(M) // (first_primes(M)[i] * first_primes(M)[j])
                       for i in range(M) for j in range(i + 1, M))
    s1N = sum(primorial(N) // first_primes(N)[i] for i in range(N))
    s2N, s2N1 = s2(N), s2(N + 1)
    aN, aN1 = -(-s2N // 6), -(-s2N1 // 6)          # ceil
    bN, bN1 = (5 * s2N) // 6, (5 * s2N1) // 6        # floor
    return aN1 - q * aN, s1N - bN1 + q * bN


def floor_cost_certificate(Kmax=200, tailK=4000):
    """Independent float sanity-check of the floor half-width ratio:
        gamma_{2^20} = gamma_10 + sum_{10<=k<2^20} w_k/(p_k P_k) <= 181/1000,
    where gamma_N = cwid(N)/P(N) is the floor half-width ratio and the term
        w_k/(p_k P_k) = Y_0(k)/(p_k P_k) = y0_normalized(k)/p_k
    is a SMALL rational -- no astronomical primorial is ever formed.  The series
    converges fast (w_k*p_{k+1} stays ~9, so the term ~ const/p_k^2), so the exact
    partial sum to a modest Kmax plus a rigorous 1/p_k^2 tail already pins the
    value (~0.166) safely below 0.181.

    NOTE: earlier drafts assumed this bound as the Lean axiom `floor_cost_sum`.  That
    axiom has since been ELIMINATED: the floor bound gamma_N <= 1/5 is now the in-kernel
    `native_decide` theorem `Floor.floor_ratio5` (base [10,256] onset DP + sigma-window
    mid [256,16384] + analytic rs_lower tail [16384, inf)).  This routine is no longer
    load-bearing -- it is just a fast, dependency-free numerical re-check of the same
    series that the Lean kernel now proves directly."""
    ps = first_primes(tailK + 2)
    g10 = Fraction(740082854, primorial(10))   # cwidBase / P_10
    print("== floor half-width sanity-check (now Lean theorem Floor.floor_ratio5) ==")
    print(f"  gamma_10 = cwidBase/P_10 = 740082854/{primorial(10)} = {float(g10):.6f}")
    total, maxcal, snap = float(g10), 0.0, {}
    for k in range(10, Kmax + 1):
        pk = ps[k - 1]                  # p_k
        wk = y0_normalized(k)           # Y_0(k)/P_k  (float DP mod p_{k+1}; no bignum)
        total += wk / pk                # += Y_0(k)/(p_k P_k)
        maxcal = max(maxcal, wk * ps[k])  # calibration w_k * p_{k+1}
        if k in (12, 20, 50, 100, 200):
            snap[k] = total
    for k in sorted(snap):
        print(f"  gamma partial (sum to k={k:3d}) = {snap[k]:.6f}")
    tail = maxcal * sum(1.0 / (ps[k - 1] ** 2) for k in range(Kmax + 1, tailK + 1))
    print(f"  max w_k*p_(k+1) over k<={Kmax}: {maxcal:.3f}   (paper calibration ~9.14)")
    print(f"  tail bound  sum_(k>{Kmax}) w_k/(p_k P_k) <= maxcal*sum 1/p_k^2 < {tail:.6f}")
    print(f"  => gamma_2^20 <= {total + tail:.5f}  <=  181/1000 = 0.181 : "
          f"{total + tail <= 0.181}")
    print(f"     (true value ~{total:.4f}; integers cwid(2^20), P(2^20) never formed)")


if __name__ == "__main__":
    import sys
    if len(sys.argv) > 1 and sys.argv[1] == "floor":
        floor_cost_certificate()
        raise SystemExit

    # Paper App. A representative rows: y0(N)=Y_0(N)/P_N vs A_N/6.
    A = lambda N: sum(Fraction(1, p) for p in first_primes(N))
    print("== onset radius y0(N)=Y_0(N)/P_N  vs  A_N/6 (App. A) ==")
    for N in [10, 11, 12, 13, 14, 15, 20, 30, 50]:
        y0 = y0_normalized(N)
        a6 = float(A(N)) / 6
        print(f"  N={N:3d}  y0={y0:.5f}  A_N/6={a6:.5f}  margin={a6-y0:.5f}")

    # exact integers and the exact check Y_0(N) <= min{beta(N),beta'(N)} (App. A).
    print("\n== exact integers Y_0(N), beta(N), beta'(N), check (App. A) ==")
    for N in [10, 13]:
        Y0 = y0_exact(N)
        beta, betap = beta_strips(N)
        print(f"  N={N}: Y_0={Y0}, beta={beta}, beta'={betap}, "
              f"Y_0<=min: {Y0 <= min(beta, betap)}")
    print("  (paper: Y_0(10)=1,500,040,080, beta(10)=1,653,479,725)")

    # w_k = Y_0(k-1)/P_{k-1}; check w_13 * p_13 ~ 9.14 (paper calibration).
    print("\n== floor cost w_k and w_k*p_k (uniform threshold) ==")
    for k in [13, 14, 20]:
        wk = y0_normalized(k - 1)
        pk = first_primes(k)[-1]
        print(f"  k={k}: w_k={wk:.5f}, w_k*p_k={wk*pk:.3f}")

    # residue-completeness of the feed at the levels where Olson's bound fails:
    # q=p_{N+1} in {31,37,41,43} for N=10,11,12,13 (paper Fact olson-feed).
    print("\n== feed residue-completeness (Olson-fails levels) ==")
    for N in [10, 11, 12, 13]:
        _, cov = wcost(N + 1)
        q = first_primes(N + 1)[-1]
        print(f"  N={N}: q=p_{N+1}={q}, subset sums exhaust Z_q: {cov}")

    import sys
    K = int(sys.argv[1]) if len(sys.argv) > 1 else 60

    # Uniform-threshold floor sum sum_{11}^{K} w_k/p_k (full ruler, Thm uniform);
    # the paper's exact-to-300 value is 0.0475 -- run `python3 onset.py 300`.
    print(f"\n== uniform-threshold floor sum sum_11^K w_k/p_k, K={K} ==")
    smain = sum(y0_normalized(k - 1) / first_primes(k)[-1] for k in range(11, K + 1))
    print(f"  sum_11^{K} w_k/p_k = {smain:.4f}  (paper: 0.0475 for K=300)")

    # omega=3: worst single-prime deletion sum sum_{12}^{min(K,220)} w_k^max/p_k.
    # Default K=60 gives ~0.048; the paper's value 0.0498 is the full range K=220.
    Ke = min(K, 220)
    print(f"\n== omega=3 excluded-cost sum (Lemma A-uniform), K={Ke} ==")
    tot = 0.0
    worst_level = (0.0, None)
    for k in range(12, Ke + 1):
        ps = first_primes(k)
        pk = ps[-1]
        wmax, wmax_s = 0.0, None
        for s in range(1, k):  # delete ruler prime index s (incl. small primes)
            w, cov = wcost(k, exclude=(s,))
            if not cov:
                print(f"  COVERING FAILURE at k={k}, s={s}")
            if w > wmax:
                wmax, wmax_s = w, s
        tot += wmax / pk
        if wmax * pk > worst_level[0]:
            worst_level = (wmax * pk, k)
    print(f"  sum_12^{Ke} w_k^max/p_k = {tot:.4f}  (paper: 0.0498 for K=220)")
    print(f"  worst single level w_k^max*p_k = {worst_level[0]:.2f} at k={worst_level[1]} (paper: 14.32 @ k=12)")


==> anc/sliver_table.py <==
"""Authoritative sliver placement table for the Lean `sliver_base` native_decide.

For each residual sliver (a,b) (squarefree b | 30030, B_{N_b}/6 <= a/b < gamma_10,
gcd(a,b)=1) find the smallest level N in [N_b, 10] such that M = a * P_N / b is an
integer subset-sum of D^2(N) = { P_N/(p_i p_j) : i<j<N }, together with an explicit
witnessing pair-set S.  Emits a Lean-ready literal table.
"""
from fractions import Fraction
from math import gcd
from itertools import combinations

def first_primes(k):
    out, n = [], 2
    while len(out) < k:
        if all(n % p for p in out):
            out.append(n)
        n += 1
    return out

PRIMES = first_primes(10)  # p_0..p_9 = 2,3,5,7,11,13,17,19,23,29

def primorial(k):
    r = 1
    for p in PRIMES[:k]:
        r *= p
    return r

def d2_atoms(N):
    """list of (i, j, atom) with i<j<N, atom = P_N/(p_i p_j)."""
    PN = primorial(N)
    return [(i, j, PN // (PRIMES[i] * PRIMES[j])) for i in range(N) for j in range(i + 1, N)]

def subset_sum_witness(atoms, target):
    """Return a list of (i,j) whose atoms sum to target, or None.  DP with witness."""
    # reachable: dict target_value -> list of (i,j)
    reach = {0: []}
    for (i, j, a) in atoms:
        new = {}
        for s, sub in reach.items():
            ns = s + a
            if ns <= target and ns not in reach and ns not in new:
                new[ns] = sub + [(i, j)]
        reach.update(new)
        if target in reach:
            return reach[target]
    return reach.get(target)

def index_of_largest_prime(b):
    return max((i + 1 for i, p in enumerate(first_primes(6)) if b % p == 0), default=0)

def Bsum(N):
    return sum(Fraction(1, PRIMES[i] * PRIMES[j]) for i in range(N) for j in range(i))

GAMMA10 = Fraction(740082854, primorial(10))

def sliver_pairs():
    div = [b for b in range(2, 30031) if 30030 % b == 0]
    out = []
    for b in div:
        Nb = index_of_largest_prime(b)
        lo = Bsum(Nb) / 6
        for a in range(1, b):
            ab = Fraction(a, b)
            if lo <= ab < GAMMA10 and gcd(a, b) == 1:
                out.append((a, b, Nb))
    return out

def place(a, b, Nb):
    """Smallest N in [max(Nb,1)..10] with b | P_N and M=a*P_N/b reachable; witness S."""
    for N in range(max(Nb, 1), 11):
        PN = primorial(N)
        if PN % b != 0:
            continue
        M = a * (PN // b)
        if M < 0 or M > PN:
            continue
        S = subset_sum_witness(d2_atoms(N), M)
        if S is not None:
            return N, M, S
    return None

if __name__ == "__main__":
    pairs = sliver_pairs()
    print(f"# {len(pairs)} slivers")
    table = []
    bset = set()
    amax = 0
    for (a, b, Nb) in pairs:
        res = place(a, b, Nb)
        bset.add(b)
        amax = max(amax, a)
        if res is None:
            print(f"!! NO PLACEMENT for {a}/{b} (Nb={Nb})")
            continue
        N, M, S = res
        # sanity: a/b == M/P_N and S sums
        assert Fraction(a, b) == Fraction(M, primorial(N)), (a, b, M, N)
        PN = primorial(N)
        assert M == sum(PN // (PRIMES[i] * PRIMES[j]) for (i, j) in S)
        table.append((a, b, N, M, S))
    print(f"# distinct b: {sorted(bset)}")
    print(f"# max a = {amax}, max b = {max(bset)}, max N = {max(t[2] for t in table)}")
    # histogram of N
    from collections import Counter
    print("# N histogram:", sorted(Counter(t[2] for t in table).items()))
    print("\n# Lean literal table: (a, b, N, [pairs])")
    for (a, b, N, M, S) in table:
        ps = ", ".join(f"({i},{j})" for (i, j) in S)
        print(f"  ({a}, {b}, {N}, [{ps}]),   -- M={M}")

